Constraining the mass of dark photons and axion-like particles through black-hole superradiance

Ultralight bosons and axion-like particles appear naturally in different scenarios and could solve some long-standing puzzles. Their detection is challenging, and all direct methods hinge on unknown couplings to the Standard Model of particle physics. However, the universal coupling to gravity provides model-independent signatures for these fields. We explore here the superradiant instability of spinning black holes triggered in the presence of such fields. The instability taps angular momentum from and limits the maximum spin of astrophysical black holes. We compute, for the first time, the spectrum of the most unstable modes of a massive vector (Proca) field for generic black-hole spin and Proca mass. The observed stability of the inner disk of stellar-mass black holes can be used to derive \emph{direct} constraints on the mass of dark photons in the mass range $ 10^{-13}\,{\rm eV}\lesssim m_V \lesssim 3\times 10^{-12}\,{\rm eV}$. By including also higher azimuthal modes, similar constraints apply to axion-like particles in the mass range $6\times10^{-13}\,{\rm eV}\lesssim m_{\rm ALP} \lesssim 10^{-11}\, {\rm eV}$. Likewise, mass and spin distributions of supermassive BHs --~as measured through continuum fitting, K$\alpha$ iron line, or with the future space-based gravitational-wave detector LISA~-- imply indirect bounds in the mass range approximately $10^{-19}\,{\rm eV}\lesssim m_V, m_{\rm ALP} \lesssim 10^{-13}\, {\rm eV}$, for both axion-like particles and dark photons. Overall, superradiance allows to explore a region of approximately $8$ orders of magnitude in the mass of ultralight bosons.

==> anc/data_mu_spin_omegaR_omegaI_m1_Sm1.dat <==
0.061173649176 0.274353422201670488750899819297 0.0610579418568296061680791574013 2.43642976952771387870853158538e-10
0.061532929536 0.311716021724241541562348408973 0.061415162336571071851203482444 5.16051749995861825467502961114e-10
0.061940113944 0.348375206728050445253795059761 0.0618199819023529354619560936789 7.99156739336077244450424780268e-10
0.0623952024 0.384260312937136974492769655636 0.062272389165350982130147087831 1.09684586420511029210249002924e-9
0.062898194904 0.419306150840312515814961009902 0.0627723712402804963936960804713 1.41363245434806053313373676118e-9
0.063449091456 0.453453301533118803875343547993 0.0633199136866894914757916260982 1.75375769592137593871819643945e-9
0.064047892056 0.486648334542340492105953033428 0.0639150004601826934011109595171 2.12271489224718673846916780509e-9
0.0645721852413333333333333333333 0.274353422201670488750899819297 0.0644359326620152522915560748799 2.23764032506792403807453202697e-10
0.064694596704 0.518843948491986258970404169227 0.0645576138439415380191780758866 2.52600018600611116561491076499e-9
0.0649514256213333333333333333333 0.311716021724241541562348408973 0.0648127466172118309398300729782 6.24187487841659138587357550764e-10
0.0653812313853333333333333333333 0.348375206728050445253795059761 0.0652397665407875884947999025773 1.03870930516446732838423963588e-9
0.0653892054 0.5499990369970148008557999697 0.0652477343830952030673837683792 2.9694801166982323259968161883e-9
0.0658616025333333333333333333333 0.384260312937136974492769655636 0.0657169789990148651988770692057 1.47316122440320688225516518452e-9
0.066131718144 0.58007868352170541785825705947 0.065985340807237766670080280852 3.46049358072249297867301300392e-9
0.0663925390653333333333333333333 0.419306150840312515814961009902 0.0662443687866731248738783103098 1.9337423004814329795098943393e-9
0.066922134936 0.609054090085133442999816732565 0.0667704099526425006647954358616 4.00740024132593726737234302703e-9
0.0669740409813333333333333333333 0.453453301533118803875343547993 0.0668219188672928807270792940657 2.4270965173707133336469833326e-9
0.0676061082813333333333333333333 0.486648334542340492105953033428 0.0674496103043361406627237071444 2.96024834002307655051483634641e-9
0.067760455776 0.636902445619110766000169945492 0.0676029166789842857108873484307 4.61822694337347031684154961813e-9
0.0679707213066666666666666666667 0.274353422201670488750899819297 0.0678115937943546284361676538031 1.25646796362981415380561174454e-10
0.0682887409653333333333333333333 0.518843948491986258970404169227 0.0681274221846920981855037761389 3.54209098126408236762333065487e-9
0.0683699217066666666666666666667 0.311716021724241541562348408973 0.0682079595277604050600256204097 7.03868261384401946294330245017e-10
0.068646680664 0.663606740476962969269549356284 0.0684828337695973078466591664048 5.30384772512158621863907648921e-9
0.0688223488266666666666666666667 0.348375206728050445253795059761 0.0686571318544083298589897553563 1.3002060355369682818919851153e-9
0.0690219390333333333333333333333 0.5499990369970148008557999697 0.0688553315463156805092746446687 4.18413648305705028050228589223e-9
0.0693280026666666666666666666667 0.384260312937136974492769655636 0.0691590950554735726152373378583 1.92320981918937238865137348691e-9
0.0695808096 0.689155534056907552854918204344 0.0694101318417063904078885018451 6.07428929646086683369155419464e-9
0.0698057024853333333333333333333 0.58007868352170541785825705947 0.0696333132723716249438058651734 4.88592754682385459903576269185e-9
0.0698868832266666666666666666667 0.419306150840312515814961009902 0.0697138313399182199914571378486 2.58045572353506180991246142804e-9
0.0704989905066666666666666666667 0.453453301533118803875343547993 0.0703213207699300745561037662117 3.2836002820837298135816159546e-9
0.070562842584 0.71354268275207896633168323439 0.0703847792311243358179464847451 6.94436652336340453622420536309e-9
0.0706400313213333333333333333333 0.609054090085133442999816732565 0.0704613400184498252052448533595 5.66924568715245379269799343633e-9
0.0711643245066666666666666666667 0.486648334542340492105953033428 0.0709815411765089729864293397961 4.04107152693380862107851377972e-9
0.0715249255413333333333333333333 0.636902445619110766000169945492 0.071339382089401576779143246847 6.54423758641594646514060022194e-9
0.071592779616 0.736767035487636345833369744826 0.0714067418940135413931909003944 7.92807184695259017681287090109e-9
0.071788417792 0.311716021724241541562348408973 0.0716006651007176659804900106269 7.15310315075024369100129255619e-10
0.0718828852266666666666666666667 0.518843948491986258970404169227 0.0716944680797256796166586225258 4.86480898476656222766760365121e-9
0.072263466268 0.348375206728050445253795059761 0.0720719391113648046667895839766 1.55969591924284058272582423525e-9
0.0724603851453333333333333333333 0.663606740476962969269549356284 0.0722674073456500907704049386609 7.52380403199983652707629334144e-9
0.0726546726666666666666666666667 0.5499990369970148008557999697 0.0724600745917113566401297086149 5.76710457323460278152060767864e-9
0.072670620696 0.758832103976171603222658127274 0.0724759832793380704188022527436 9.03988140211820210563480898345e-9
0.0727944028 0.384260312937136974492769655636 0.0725985954527070064846405135354 2.43828764318926956914677544458e-9
0.073381227388 0.419306150840312515814961009902 0.0731806134578387647120627956579 3.3633692607736469122819860979e-9
0.0734464101333333333333333333333 0.689155534056907552854918204344 0.0732453810733867464700517238663 8.62534742425007780902298012964e-9
0.0734796868266666666666666666667 0.58007868352170541785825705947 0.0732783313085250537258062765768 6.76175739718976799647524078823e-9
0.073796365824 0.779745714541489018027013243074 0.073592464209069115904190296565 1.03100267281902350677460687343e-8
0.074023940032 0.453453301533118803875343547993 0.0738179699621162865718453746301 4.34807264950608149391519105536e-9
0.0743579277066666666666666666667 0.609054090085133442999816732565 0.0741492061966836648399827329381 7.86471560962342258658154650523e-9
0.0744830005053333333333333333333 0.71354268275207896633168323439 0.0742732658716997530525648751542 9.8650501417565444822428687394e-9
0.074722540732 0.486648334542340492105953033428 0.0745106392123890660531924392692 5.40655051856101669650354394023e-9
0.074970015 0.799519647955252509953479401065 0.0747561427518064116653265108655 1.17475598129833273662125178286e-8
0.0752069138773333333333333333333 0.311716021724241541562348408973 0.0749907255246623306320258340541 5.97394023178444911495560274157e-10
0.0752893953066666666666666666667 0.636902445619110766000169945492 0.0750726644818176815066488095681 9.09290869660622462205603317864e-9
0.075477029488 0.518843948491986258970404169227 0.0752585927597574414484749090195 6.55438043271018206873208961818e-9
0.0755701562613333333333333333333 0.736767035487636345833369744826 0.0753510215042928699677408048652 1.12669177642121597314139087129e-8
0.0757045837093333333333333333333 0.348375206728050445253795059761 0.0754840477065126967229278284154 1.7760319911921207650167903954e-9
0.076191568224 0.818169273228896966613511346539 0.0759669740721338937557750685089 1.33829294513784485796813233856e-8
0.0762608029333333333333333333333 0.384260312937136974492769655636 0.0760353363895482279749582438371 2.99802677031092985233061373334e-9
0.0762740896266666666666666666667 0.663606740476962969269549356284 0.0760486685051517844108964847515 1.04684002681320533799270500344e-8
0.0762874063 0.5499990369970148008557999697 0.076061799352753324283006180039 7.80888565115157872518909977807e-9
0.0767078774013333333333333333333 0.758832103976171603222658127274 0.0764786047799628162291302075939 1.28534991450807659187400638484e-8
0.0768755715493333333333333333333 0.419306150840312515814961009902 0.0766445677295381246482626059804 4.28017577117460108162299330227e-9
0.077153671168 0.58007868352170541785825705947 0.0769202248138168361088455020194 9.1890146587770770347456222396e-9
0.0773120106666666666666666666667 0.689155534056907552854918204344 0.0770771776017920806499832561402 1.20112888640223295550685521613e-8
0.077461025496 0.835713180731681027421031549727 0.0772249102979954292017131566786 1.52454324480645487341398342488e-8
0.0775488895573333333333333333333 0.453453301533118803875343547993 0.0773117149977284741917077675296 5.64030980220281718676110680529e-9
0.0778961639253333333333333333333 0.779745714541489018027013243074 0.0776559693891363587119982706386 1.46503299430749509224234310475e-8
0.078075824092 0.609054090085133442999816732565 0.0778338319070848508212898783022 1.07158292316872803183546524236e-8
0.0782807569573333333333333333333 0.486648334542340492105953033428 0.0780367484671655521827279859197 7.09817602808703034009231522816e-9
0.0784031584266666666666666666667 0.71354268275207896633168323439 0.0781581479365588931888467302859 1.3748977903131331330054484731e-8
0.0786254099626666666666666666667 0.311716021724241541562348408973 0.0783780010135827998667472723035 2.59873950739302783992568474906e-10
0.078778386816 0.852172819390168508626496828213 0.0785299003693600047733278963142 1.73670387370339473297104218597e-8
0.079053865072 0.636902445619110766000169945492 0.0788025801930070934833598337606 1.24141684156610205035079131055e-8
0.0790711737493333333333333333333 0.518843948491986258970404169227 0.0788196353038471818202382779631 8.67462001567524569559834552734e-9
0.0791350158333333333333333333333 0.799519647955252509953479401065 0.0788830657481895327416075811284 1.66976585349132790027656505063e-8
0.0791457011506666666666666666667 0.348375206728050445253795059761 0.078893315026999674537061308395 1.88422615541320633767571469363e-9
0.0795475329066666666666666666667 0.736767035487636345833369744826 0.0792915323640391171672306014563 1.57072570708352935518093020675e-8
0.0797272030666666666666666666667 0.384260312937136974492769655636 0.0794691720259876475851104051917 3.56223077349006647358751793664e-9
0.0799201399333333333333333333333 0.5499990369970148008557999697 0.0796603394273445989465974911138 1.0392910730283358324735620067e-8
0.080087794108 0.663606740476962969269549356284 0.0798264258869739339707553444056 1.43097208425861803406644540019e-8
0.080143652184 0.86757214208764439454135970001 0.0798818898535559797368244939373 1.97767874884516604252771865886e-8
0.0803699157106666666666666666667 0.419306150840312515814961009902 0.080105544662319230640041934009 5.31600794839026850366783409798e-9
0.0804244331253333333333333333333 0.818169273228896966613511346539 0.0801598408555510361926098564924 1.90194718866128410827565124784e-8
0.0807451341066666666666666666667 0.758832103976171603222658127274 0.0804772802392577180248305326076 1.79239154621649301339102913944e-8
0.0808276555093333333333333333333 0.58007868352170541785825705947 0.0805588213719483289334256388463 1.22796500012549586256695915781e-8
0.0810738390826666666666666666667 0.453453301533118803875343547993 0.0808024022828654328861806650611 7.17079323249690669391546421408e-9
0.0811776112 0.689155534056907552854918204344 0.0809053216814537277622708043905 1.64377959822798337021796389015e-8
0.0815568216 0.881937262743941948811796265489 0.0812808208205895544284318439624 2.25304703561825755059670988806e-8
0.0817644158013333333333333333333 0.835713180731681027421031549727 0.0814862380828896202339201549439 2.16609098964194476600156143127e-8
0.0817937204773333333333333333333 0.609054090085133442999816732565 0.0815150381391892395743939899848 1.43631834812435781241558038764e-8
0.0818389731826666666666666666667 0.486648334542340492105953033428 0.0815597107886304710017582635405 9.15245554493282317055609879273e-9
0.0819959620266666666666666666667 0.779745714541489018027013243074 0.0817153372743833115992420391075 2.04346417039627287021808502871e-8
0.082323316348 0.71354268275207896633168323439 0.0820392165960646869484217174387 1.88285281170647593675188755236e-8
0.082586818592 0.348375206728050445253795059761 0.0822995963213297321817212130465 1.78620086389234600969928214533e-9
0.0826653180106666666666666666667 0.518843948491986258970404169227 0.0823774325069004890943556806337 1.12896168270572836350070400142e-8
0.0828183348373333333333333333333 0.636902445619110766000169945492 0.0825289430275929361204313417702 1.66752023166564120420316631281e-8
0.083017895064 0.895296127933634643618070330601 0.0827266316361326083477485103635 2.56697864881672137146040420441e-8
0.0831549638613333333333333333333 0.852172819390168508626496828213 0.0828621970217723993448415893411 2.46685923164082771010044006554e-8
0.0831936032 0.384260312937136974492769655636 0.0828999543344434548809894547041 4.06299731802380129144596104888e-9
0.0833000166666666666666666666667 0.799519647955252509953479401065 0.0830056453291649292537078947721 2.32811756903530762311185241828e-8
0.083524909552 0.736767035487636345833369744826 0.0832280557690533790999095726715 2.15245465854758687862847515049e-8
0.0835528735666666666666666666667 0.5499990369970148008557999697 0.0832555260405566076684450474488 1.36126986876680362908529424986e-8
0.083864259872 0.419306150840312515814961009902 0.0835633925291551218260612366577 6.43491748860542977580635788675e-9
0.0839014985893333333333333333333 0.663606740476962969269549356284 0.0836004854509944814781632882558 1.92538545594619208975781751857e-8
0.0845016398506666666666666666667 0.58007868352170541785825705947 0.0841939460925444909008752555731 1.61568539061427594992015689487e-8
0.084526872576 0.907678205307033646568024184981 0.0842192567858478848113627446951 2.92486948008425740977636413861e-8
0.0845960773053333333333333333333 0.86757214208764439454135970001 0.0842876532854532751077526102582 2.80971294806471967746014241686e-8
0.084598788608 0.453453301533118803875343547993 0.0842898759383227856018181903068 8.93453148879941122423074951263e-9
0.0846572980266666666666666666667 0.818169273228896966613511346539 0.0843481422156087736053560692668 2.65203132800543064064255229772e-8
0.084782390812 0.758832103976171603222658127274 0.0844717802861968422959384507216 2.45663688896124948384344173826e-8
0.0850432117333333333333333333333 0.689155534056907552854918204344 0.0847296107646748495920440720004 2.21369629876640119611940013652e-8
0.085397189408 0.486648334542340492105953033428 0.0850793656692809104928271448055 1.15966025058831182788382881606e-8
0.0855116168626666666666666666667 0.609054090085133442999816732565 0.08519264331750590150306221507 1.89613334648369460493845563511e-8
0.0860279360333333333333333333333 0.348375206728050445253795059761 0.0857027445454554281326194975606 1.33992836767454518513189686989e-9
0.0860678061066666666666666666667 0.835713180731681027421031549727 0.0857427615303564136266536892773 3.01987737744865356991783883416e-8
0.086083754136 0.919114190524270933731574403836 0.0857586266832551146574181730709 3.33286438908189668935646731755e-8
0.0860877561333333333333333333333 0.881937262743941948811796265489 0.0857625382990624138368766708053 3.19868276607283303655879936636e-8
0.086095760128 0.779745714541489018027013243074 0.0857703269405117009843742903397 2.80120567754360493812127852306e-8
0.0862434742693333333333333333333 0.71354268275207896633168323439 0.0859162600413989942938759904557 2.53820842586728680950985510519e-8
0.086259462272 0.518843948491986258970404169227 0.0859318187376914454077498260274 1.44589623963324959055850653941e-8
0.0865828046026666666666666666667 0.636902445619110766000169945492 0.0862515640901553321534702542796 2.20694569388482213973011295115e-8
0.0866600033333333333333333333333 0.384260312937136974492769655636 0.0863275329669976587877525225271 4.39733954304341804132153111459e-9
0.0871856072 0.5499990369970148008557999697 0.0868471879060407165838228172042 1.75626430590312132318299092673e-8
0.0873586040333333333333333333333 0.419306150840312515814961009902 0.0870179572274718093664993659062 7.57092324666961053291800669024e-9
0.0874650175 0.799519647955252509953479401065 0.0871236280629390887470320265462 3.19172065163707341004763410967e-8
0.0875022861973333333333333333333 0.736767035487636345833369744826 0.0871603698920701451497427037951 2.90315233277998040309333968293e-8
0.0875315409066666666666666666667 0.852172819390168508626496828213 0.087189432372359622897712221656 3.43825744856990446375314970277e-8
0.0876300003453333333333333333333 0.895296127933634643618070330601 0.0872867790899930258737370233581 3.64311070622983529161251612792e-8
0.087688539744 0.929635733905328425809850146978 0.0873446674692337952133713140524 3.7987971151353831912691771826e-8
0.0877152030706666666666666666667 0.663606740476962969269549356284 0.0873706503443878255351826869774 2.55262499822281239052052556979e-8
0.0881237381333333333333333333333 0.453453301533118803875343547993 0.0877739776508888799006187913225 1.09038018941153588333349799566e-8
0.088175624192 0.58007868352170541785825705947 0.0878254214834378318644460562012 2.09534278447723828438511708228e-8
0.0888196475173333333333333333333 0.758832103976171603222658127274 0.0884618722007720299186661319846 3.31512657967600407257300525789e-8
0.088890162928 0.818169273228896966613511346539 0.0885316112545671733595117182114 3.63473741500363949596689394999e-8
0.0889088122666666666666666666667 0.689155534056907552854918204344 0.0885498393151211346130592669167 2.93912672950749123484142272851e-8
0.0889554056333333333333333333333 0.486648334542340492105953033428 0.0885955500970595171453302854897 1.44419298067044399100685258941e-8
0.0890485024266666666666666666667 0.86757214208764439454135970001 0.0886880791711986997664150189406 3.91453290616908469721579907808e-8
0.0892228099413333333333333333333 0.907678205307033646568024184981 0.088860298094043555886713762775 4.14959728628098960903806534515e-8
0.089229513248 0.609054090085133442999816732565 0.0888664631321293649195450129501 2.46823053853135610730355691059e-8
0.0893412294 0.939275187542919573927421240523 0.0889773008260471818780854118576 4.33020147213528631828482024302e-8
0.0894690534746666666666666666667 0.348375206728050445253795059761 0.0891026102143132477620898436574 3.45360074102706814058035746373e-10
0.0898536065333333333333333333333 0.518843948491986258970404169227 0.0894826257759474424705082596561 1.82347499546404456693835594004e-8
0.0901264034666666666666666666667 0.384260312937136974492769655636 0.0897517550873836290790062332795 4.41165050878733321917987974381e-9
0.0901636321906666666666666666667 0.71354268275207896633168323439 0.0897890633381917658669716417513 3.37163807024967424401645301943e-8
0.0901955582293333333333333333333 0.779745714541489018027013243074 0.0898206939181955606835674772403 3.78040239335591460706520972553e-8
0.090347274368 0.636902445619110766000169945492 0.0899702516482803636339812630065 2.8805532691446056535877849517e-8
0.090371196412 0.835713180731681027421031549727 0.0899941991442600135618476439949 4.13821182574334923837508802562e-8
0.0906186906666666666666666666667 0.881937262743941948811796265489 0.0902386214284804660959888122058 4.45712585918528692968677507401e-8
0.0908183408333333333333333333333 0.5499990369970148008557999697 0.0904351510597250356531731817783 2.23362839829356854181817448879e-8
0.0908529481946666666666666666667 0.419306150840312515814961009902 0.0904690821226076605304757784391 8.61709024819814008280956429484e-9
0.0908661849213333333333333333333 0.919114190524270933731574403836 0.0904830128903538802650366750569 4.72670862631234715166607719399e-8
0.091041823104 0.948065373223042789738552905154 0.0906564436988131809170620591024 4.93475185160463881394332171042e-8
0.0914796628426666666666666666667 0.736767035487636345833369744826 0.091088249573108563971288326084 3.86007641756042159258818651305e-8
0.091528907552 0.663606740476962969269549356284 0.0911367207213384092825905138804 3.34029578679394613114766351854e-8
0.0916300183333333333333333333333 0.799519647955252509953479401065 0.0912367567582215608157897853428 4.30771565230726407010014355596e-8
0.0916486876586666666666666666667 0.453453301533118803875343547993 0.091254546513985742168698702899 1.30182949616615115386316528871e-8
0.0918496085333333333333333333333 0.58007868352170541785825705947 0.0914530672588706260178446979133 2.68056412761480775808908120264e-8
0.091908117952 0.852172819390168508626496828213 0.0915113091974080037540820936215 4.71105607613618629034748325809e-8
0.0922421056266666666666666666667 0.895296127933634643618070330601 0.0918409734785698232974725618873 5.07359145366595197331717490644e-8
0.0925136218586666666666666666667 0.486648334542340492105953033428 0.0921080984002634164158583973318 1.767510307650653962943646731e-8
0.0925601252853333333333333333333 0.929635733905328425809850146978 0.0921548359747755921094771937102 5.38417130481876429538690538356e-8
0.0927744128 0.689155534056907552854918204344 0.092365798675571121631185755032 3.84987372492215992574558535598e-8
0.092790320856 0.956039371150248197176036716085 0.092382008117764128207811896638 5.6234496125247099882199601285e-8
0.0928569042226666666666666666667 0.758832103976171603222658127274 0.0924473197764140166835850147016 4.40953496130757892777996248421e-8
0.0929474096333333333333333333333 0.609054090085133442999816732565 0.0925363103927587336009250440165 3.17089646926971871270316004066e-8
0.0931230278293333333333333333333 0.818169273228896966613511346539 0.0927099770008583881956203075446 4.90560211249346570361727964443e-8
0.0934477507946666666666666666667 0.518843948491986258970404169227 0.0930296826665537840111461373395 2.26517874765489388501113401449e-8
0.093500927548 0.86757214208764439454135970001 0.0930828533331564133059492914234 5.3620426960747724382307023787e-8
0.0935928036 0.384260312937136974492769655636 0.093172465214736297850169506987 3.8873958922949898916357257837e-9
0.0939187473066666666666666666667 0.907678205307033646568024184981 0.0934950441646477578391716726768 5.77622101122375454189564275979e-8
0.094083790112 0.71354268275207896633168323439 0.0936574082256520044174088952612 4.42228336914524737348079664566e-8
0.0941117441333333333333333333333 0.636902445619110766000169945492 0.0936848109389813875878448171646 3.71208592656397329474434872518e-8
0.0942953563306666666666666666667 0.779745714541489018027013243074 0.0938661899825022034666594664871 5.03031628224880710108919353953e-8
0.0943046310333333333333333333333 0.939275187542919573927421240523 0.0938756745016955923432872638486 6.13326021184318577230711521595e-8
0.094347292356 0.419306150840312515814961009902 0.0939166078845954570990509608132 9.41139745948215600862326328501e-9
0.0944510744666666666666666666667 0.5499990369970148008557999697 0.0940192387100972408991875287584 2.80183011700034069485013972422e-8
0.094586722656 0.963230329180039710625492971727 0.0941539009459015251183662164731 6.40773058650117479017672586375e-8
0.0946745867173333333333333333333 0.835713180731681027421031549727 0.0942402651511741282889273710642 5.58409685894051349189662717721e-8
0.0951496252 0.881937262743941948811796265489 0.0947087377424773803635288329908 6.1028823427677951663037165587e-8
0.095173637184 0.453453301533118803875343547993 0.0947314188646613297046534646127 1.51721721558996606879957369652e-8
0.0953426120333333333333333333333 0.663606740476962969269549356284 0.0948984935719177846510215362668 4.31229501288015015780486645988e-8
0.095457039488 0.736767035487636345833369744826 0.0950114661573347457354294843358 5.06371784570177290758877225795e-8
0.0955235928746666666666666666667 0.58007868352170541785825705947 0.0950767002032780263885042795442 3.38535146117042227620666773661e-8
0.0956486157066666666666666666667 0.919114190524270933731574403836 0.0952007366887730487819696168322 6.57707961010791218617776996814e-8
0.0957950191666666666666666666667 0.799519647955252509953479401065 0.0953447702485302723330944724592 5.73198336171632747705818985011e-8
0.096071838084 0.486648334542340492105953033428 0.0956168420809523869200448413871 2.12471290825538117334917900735e-8
0.0960997021653333333333333333333 0.948065373223042789738552905154 0.0956454300411335339541584991087 6.98825341153847090491324660895e-8
0.0962846949973333333333333333333 0.852172819390168508626496828213 0.0958275256484257074234052133408 6.35405484918357954496376616603e-8
0.096431028504 0.969671292016980974458154577312 0.0959720236260847144456923626296 7.30033562044762899566639397869e-8
0.0966400133333333333333333333333 0.689155534056907552854918204344 0.0961772768679574402093791664586 4.98078260970889406966984983792e-8
0.0966653060186666666666666666667 0.609054090085133442999816732565 0.0962019948432716637686104824287 4.0235306719902637777265348846e-8
0.096854210908 0.895296127933634643618070330601 0.0963888625525096564305939105078 6.94634917017238942192906462184e-8
0.096894160928 0.758832103976171603222658127274 0.0964278830812751175219267821978 5.78921126755241171206805217974e-8
0.097041895056 0.518843948491986258970404169227 0.0965728155374067817195404456246 2.77191083540757779256114650134e-8
0.0970592037333333333333333333333 0.384260312937136974492769655636 0.0965895050460027595143542076809 2.52066828227002301886149620254e-9
0.0973558927306666666666666666667 0.818169273228896966613511346539 0.0968829642745878585273061467974 6.52743597878564683044021036545e-8
0.0974317108266666666666666666667 0.929635733905328425809850146978 0.0969579482088830307126493782845 7.48902035666522805263684266162e-8
0.0978416365173333333333333333333 0.419306150840312515814961009902 0.0973603723104793113323163749979 9.71846554307167300938512445175e-9
0.0978762138986666666666666666667 0.636902445619110766000169945492 0.0973950440271885258857530438209 4.72620404977064438542641191584e-8
0.0979453386813333333333333333333 0.956039371150248197176036716085 0.0974639982824886348596023996546 7.96022917893936808033616168321e-8
0.0979533526693333333333333333333 0.86757214208764439454135970001 0.0974716566147008646320337356948 7.23209038871206876726469408753e-8
0.0980039480333333333333333333333 0.71354268275207896633168323439 0.0975210729740773517770642784533 5.72827262252154848804271344661e-8
0.0980838081 0.5499990369970148008557999697 0.0975992710599984827718736539082 3.46759726116214474762475655649e-8
0.0983232384 0.975395049640675789620859355259 0.0978362719187046998658709550656 8.31527447773510207171373935223e-8
0.098395154432 0.779745714541489018027013243074 0.097906563022956731995759061479 6.60597947096318845800430336393e-8
0.098614684672 0.907678205307033646568024184981 0.0981231215384930658342463231395 7.90646456290523903257004347493e-8
0.0986985867093333333333333333333 0.453453301533118803875343547993 0.0982044281083899199298708016655 1.7198165230179034537612922181e-8
0.0989779770226666666666666666667 0.835713180731681027421031549727 0.098480669178134975763806654741 7.42960344477498511390425551818e-8
0.0991563165146666666666666666667 0.663606740476962969269549356284 0.0986557625688590538418795017273 5.50483762628524837197293054029e-8
0.099197577216 0.58007868352170541785825705947 0.0986961340053288466819214292423 4.22208923651681367982005106268e-8
0.0992680326666666666666666666667 0.939275187542919573927421240523 0.0987665695831664907157284785805 8.52719874071212735528174016465e-8
0.0994344161333333333333333333333 0.736767035487636345833369744826 0.0989297873381658083793147019696 6.56659003695744564934416062452e-8
0.0996300543093333333333333333333 0.486648334542340492105953033428 0.0991216096342249191730631197396 2.5059156997676455892207042952e-8
0.0996805597333333333333333333333 0.881937262743941948811796265489 0.0991725494147921092764092609524 8.22861876771362622487392093612e-8
0.0998415405813333333333333333333 0.963230329180039710625492971727 0.0993312687184095934698940076642 9.06605587992788061488923927871e-8
0.09996002 0.799519647955252509953479401065 0.0994474031591731923925734862372 7.52935456524228204176709585598e-8
0.100263352344 0.980434004068911466278271402698 0.0997465356186023901138020740089 9.46802347948566761280942694013e-8
0.100383202404 0.609054090085133442999816732565 0.0998633230041334684163167297888 5.0456658050482585742094510265e-8
0.100431046492 0.919114190524270933731574403836 0.0999114017114751679529901104179 8.99641362375557732764200956195e-8
0.100505613866666666666666666667 0.689155534056907552854918204344 0.0999840583993407380437362027743 6.37027679704008605300063169354e-8
0.100636039317333333333333333333 0.518843948491986258970404169227 0.100111847430370155556055878415 3.34070741498395187612270017354e-8
0.100661272042666666666666666667 0.852172819390168508626496828213 0.100137775060617274514158338204 8.45354181317808296496361233907e-8
0.100931417633333333333333333333 0.758832103976171603222658127274 0.100403318287372549522013706905 7.50890935600645325028164452806e-8
0.101157581226666666666666666667 0.948065373223042789738552905154 0.100626485045392074190481597354 9.7087429780983849961524013144e-8
0.101335980678666666666666666667 0.419306150840312515814961009902 0.100800210141740343820343778949 9.20758780481948507946987813962e-9
0.101466316189333333333333333333 0.895296127933634643618070330601 0.100930088397004625532508616554 9.36224567438821350021002665117e-8
0.101588757632 0.818169273228896966613511346539 0.101050293445696748464511188674 8.57371085251744926271963397576e-8
0.101640683664 0.636902445619110766000169945492 0.101100749582713761409616594619 5.95058419915863263213554827327e-8
0.101716541733333333333333333333 0.5499990369970148008557999697 0.101175065109234827322838702773 4.23558883950961849753114934791e-8
0.101788307865333333333333333333 0.969671292016980974458154577312 0.1012471243959503282066490618 1.03240957920251936355136667309e-7
0.101924105954666666666666666667 0.71354268275207896633168323439 0.101379832170651353442307470881 7.33612499940831695172506192096e-8
0.102223536234666666666666666667 0.453453301533118803875343547993 0.101673404532802735256515855918 1.88475244474260325473116432466e-8
0.102251370336 0.984820053453567047948614007707 0.101702698274614363629996855716 1.0778633096387292354073736043e-7
0.102303296368 0.929635733905328425809850146978 0.101753583130435217316412555699 1.02397300123339393651235081202e-7
0.102405777790666666666666666667 0.86757214208764439454135970001 0.101854164669180765173107316295 9.61540070942748779354508276489e-8
0.102494952533333333333333333333 0.779745714541489018027013243074 0.101941556768326542118091305132 8.57212587423971883283074673789e-8
0.102871561557333333333333333333 0.58007868352170541785825705947 0.10231117902824617698394012758 5.2029947506680942861182369226e-8
0.102970020996 0.663606740476962969269549356284 0.10240831784939140095765863359 6.95035076587907148519283295521e-8
0.103100356506666666666666666667 0.956039371150248197176036716085 0.102537571873811365783363209907 1.10548130148822896163590446582e-7
0.103188270534666666666666666667 0.486648334542340492105953033428 0.102622226361922544022521540101 2.89441143248925705921734164116e-8
0.103281367328 0.835713180731681027421031549727 0.102715116155289531070042874528 9.75776729955634956026747498133e-8
0.103310622037333333333333333333 0.907678205307033646568024184981 0.102744150499066347044071777153 1.06521209765746366990514087895e-7
0.103411792778666666666666666667 0.736767035487636345833369744826 0.102842976883758481152850978825 8.41803419211096852318566366223e-8
0.103785640533333333333333333333 0.975395049640675789620859355259 0.103211441571370501558652131015 1.17545758570654595569540315272e-7
0.104101098789333333333333333333 0.609054090085133442999816732565 0.103520097966366690367565388625 6.25660410400739724872579266828e-8
0.104125020833333333333333333333 0.799519647955252509953479401065 0.103544385793713766312863332595 9.77189520382296157414367808494e-8
0.104211494266666666666666666667 0.881937262743941948811796265489 0.103629713030169957678317094968 1.09397052752989369556686928372e-7
0.104230183578666666666666666667 0.518843948491986258970404169227 0.103646598110846986620934880177 3.96313715970748905462391661893e-8
0.1042314343 0.939275187542919573927421240523 0.103649538424135419013461462941 1.16544029516997400518831140662e-7
0.104287292376 0.988584492425905841412196259052 0.103704636930529116532594160783 1.22693288389633379601411916282e-7
0.1043712144 0.689155534056907552854918204344 0.10378592412811258603878567191 8.05997872114231119834480759178e-8
0.10483032484 0.419306150840312515814961009902 0.104235952862734969379223458892 7.4244763483809188538900921694e-9
0.104968674338666666666666666667 0.758832103976171603222658127274 0.104373377531306699638874896562 9.63298201991052126395572569295e-8
0.105037849088 0.852172819390168508626496828213 0.104441745624521467395441184342 1.11008668103549791464450687272e-7
0.105096358506666666666666666667 0.963230329180039710625492971727 0.104499700095857944948333645781 1.258643483384199362949940125e-7
0.105213477277333333333333333333 0.919114190524270933731574403836 0.104614604876164439567312358395 1.21203556779991558574999308051e-7
0.105349275366666666666666666667 0.5499990369970148008557999697 0.104746434507251256115981594495 5.10531727968350128661688711501e-8
0.105405153429333333333333333333 0.636902445619110766000169945492 0.104801722750629875308981845682 7.41150686755085648354172132424e-8
0.10574848576 0.453453301533118803875343547993 0.105138175105172151088009350413 1.97643576825284843378183805245e-8
0.105821622533333333333333333333 0.818169273228896966613511346539 0.105211680173287759456089529355 1.11288801199393053265120710304e-7
0.105833538585333333333333333333 0.980434004068911466278271402698 0.105224089385535703981264515006 1.33799163814078511496510076536e-7
0.105844263876 0.71354268275207896633168323439 0.105233456519936297781666050634 9.29668877197417380727396209775e-8
0.106078421470666666666666666667 0.895296127933634643618070330601 0.105464287027693139153121185398 1.24424159542588727054436062607e-7
0.106215460288 0.948065373223042789738552905154 0.105599132448276122962802659367 1.32636171588833299186494602767e-7
0.106371118464 0.991757927559098529100524096187 0.105752221771842627185921074529 1.39623202024414728307819992212e-7
0.106545545898666666666666666667 0.58007868352170541785825705947 0.105921642166102858716726433397 6.3365456069709679112796592735e-8
0.106594750634666666666666666667 0.779745714541489018027013243074 0.105970910618062319825119256702 1.10008543371348924430211616244e-7
0.10674648676 0.486648334542340492105953033428 0.106118514175122722442277977563 3.26441056077045930331544953839e-8
0.106783725477333333333333333333 0.663606740476962969269549356284 0.106155945857076525414543027893 8.68471499631263890584336571859e-8
0.106858202912 0.86757214208764439454135970001 0.106230047703880095790088954184 1.26252075896404461716623449903e-7
0.107145587226666666666666666667 0.969671292016980974458154577312 0.106512731998840369070729195236 1.43258233523480527506381856738e-7
0.107174881909333333333333333333 0.929635733905328425809850146978 0.106541312466058762629677347691 1.37854161115961875539443246331e-7
0.107389169424 0.736767035487636345833369744826 0.106750794529693565083869932566 1.06792453315456278689533107635e-7
0.107584757633333333333333333333 0.835713180731681027421031549727 0.106943306038956228674127596511 1.26643966031883991300320867403e-7
0.107818995174666666666666666667 0.609054090085133442999816732565 0.107172119216150621302770754168 7.67402162574216292163720125104e-8
0.10782432784 0.518843948491986258970404169227 0.107176883861639128693067038258 4.62326807454468127779508608415e-8
0.107932002021333333333333333333 0.984820053453567047948614007707 0.107284929505048213718531444011 1.52239052112617488670018836222e-7
0.108006559402666666666666666667 0.907678205307033646568024184981 0.107357744960598621981554253544 1.41510260639988882532879946863e-7
0.108236814933333333333333333333 0.689155534056907552854918204344 0.107582650998270799880387462781 1.00953350133518862706954251249e-7
0.108255374332 0.956039371150248197176036716085 0.107602221893461722144567248973 1.50934445117411426636075363242e-7
0.108290021666666666666666666667 0.799519647955252509953479401065 0.107635443812512958551280636847 1.25437445207663945415137002484e-7
0.108324669001333333333333333333 0.419306150840312515814961009902 0.107667428491692398674876318334 3.75745835069497748760251797513e-9
0.1085028486 0.994370206792893361879901833287 0.107845315797642194987831777992 1.5884557793908586443008048535e-7
0.1087424288 0.881937262743941948811796265489 0.108079879361031507690442604052 1.43552386185164924848165134814e-7
0.108982009 0.5499990369970148008557999697 0.108313189302267900024248526939 6.07100720233931706191576327641e-8
0.109005931044 0.758832103976171603222658127274 0.108337808558355520269988833349 1.22301216692010448148955959655e-7
0.109169623194666666666666666667 0.636902445619110766000169945492 0.108497754883348282281928011272 9.13795641932749129067490133044e-8
0.109194835933333333333333333333 0.939275187542919573927421240523 0.108524125578201090202662511287 1.56832522165206937634325490489e-7
0.109248042666666666666666666667 0.975395049640675789620859355259 0.108576521861284576166994368187 1.63025440430951778818044892393e-7
0.109273435285333333333333333333 0.453453301533118803875343547993 0.108598563264344074153207760942 1.94547070652153657629958247035e-8
0.109414426133333333333333333333 0.852172819390168508626496828213 0.108739120273761410475821179208 1.44051476258079586209250812946e-7
0.109764421797333333333333333333 0.71354268275207896633168323439 0.109081712683093636253539967162 1.16645154810882049689947984529e-7
0.109995908062666666666666666667 0.919114190524270933731574403836 0.10930993612710229588792624232 1.60938654080733302328611269675e-7
0.110054487434666666666666666667 0.818169273228896966613511346539 0.109366835320301001681809558005 1.42865925220479469473480799044e-7
0.110081030841333333333333333333 0.988584492425905841412196259052 0.109393815733092475582128755379 1.73156620574149034572516589056e-7
0.11021953024 0.58007868352170541785825705947 0.109527326604464848703031015998 7.62712905760521723779776293439e-8
0.110304702985333333333333333333 0.486648334542340492105953033428 0.109610291378631783175767720138 3.57818575001461261044688297848e-8
0.110351176432 0.963230329180039710625492971727 0.109658654864175736292670750363 1.71740438239935723999119957153e-7
0.110597429958666666666666666667 0.663606740476962969269549356284 0.109898429090326415752429913019 1.07454919966873428766639599145e-7
0.110682482784 0.996450361664124196775119568861 0.109983774520718981516220696312 1.80665727407309933124518831088e-7
0.110690526752 0.895296127933634643618070330601 0.109991088198902647504870740405 1.63245325744540609414583891119e-7
0.110694548736 0.779745714541489018027013243074 0.10999435947952437285000231335 1.3973595155515092434298632118e-7
0.111273339349333333333333333333 0.948065373223042789738552905154 0.11056288752204398470856275663 1.78409686377208443355677208522e-7
0.111310628033333333333333333333 0.86757214208764439454135970001 0.11059897023436080806245623694 1.63797533374142081486088693964e-7
0.111366546069333333333333333333 0.736767035487636345833369744826 0.110652995703906117746833488041 1.34168124555580572595004957264e-7
0.111403724826666666666666666667 0.980434004068911466278271402698 0.110690915523369027408290356752 1.8547859640456219827352708287e-7
0.111418472101333333333333333333 0.518843948491986258970404169227 0.1107025172693749378773394211 5.29507138507325079512244601381e-8
0.11153689156 0.609054090085133442999816732565 0.110819182400755460777901457559 9.31295989068225265886866941126e-8
0.111888147938666666666666666667 0.835713180731681027421031549727 0.11116493351741040892596975234 1.6258388722620030509567006103e-7
0.112046467450666666666666666667 0.929635733905328425809850146978 0.111320700343859106650840885704 1.83034111864233672916384618461e-7
0.112102415466666666666666666667 0.689155534056907552854918204344 0.111374011879916062897173250776 1.25241527644124160748838586045e-7
0.112280625045333333333333333333 0.991757927559098529100524096187 0.111550593713304011937600334497 1.96925104813287516001822784135e-7
0.1124550225 0.799519647955252509953479401065 0.111720298070649078501384026916 1.59383802537805541086210238142e-7
0.112502866588 0.969671292016980974458154577312 0.111768270501155459945504541121 1.95419595001018905812745101495e-7
0.112614742633333333333333333333 0.5499990369970148008557999697 0.111875135755333594125086729388 7.11846720490064608648410404462e-8
0.112702496768 0.907678205307033646568024184981 0.11196351201549269764993457506 1.8559144356806137587447554406e-7
0.112798384810666666666666666667 0.453453301533118803875343547993 0.112054388694084486588099141057 1.72483176054803287170309363044e-8
0.112910021016 0.998026561203381363473007397496 0.112167445623082685355689058803 2.05347302412614044845775679952e-7
0.11293409296 0.636902445619110766000169945492 0.112188633414529725579406993296 1.11520058468361965846364805753e-7
0.113043187749333333333333333333 0.758832103976171603222658127274 0.112296354673105842607111266066 1.53782891783447247056857069165e-7
0.113273363333333333333333333333 0.881937262743941948811796265489 0.112522693053865499657379915369 1.86204187788999452788587070411e-7
0.113410392157333333333333333333 0.956039371150248197176036716085 0.112657432037993587687894657385 2.02932169744174373591565609762e-7
0.113612633706666666666666666667 0.984820053453567047948614007707 0.112855749966089657292117488427 2.10965077529662936517575592655e-7
0.113684579718666666666666666667 0.71354268275207896633168323439 0.112924363006243925358802741262 1.44996381253239297282205540253e-7
0.113791003178666666666666666667 0.852172819390168508626496828213 0.113029576400427020250235282338 1.84903536831700141886511580736e-7
0.113862919210666666666666666667 0.486648334542340492105953033428 0.113097372448534062864023589069 3.7826584696493095264540115026e-8
0.113893514581333333333333333333 0.58007868352170541785825705947 0.113128031625568628561376614415 9.07260567025363287929991668372e-8
0.114158237566666666666666666667 0.939275187542919573927421240523 0.113389867472169159083840962963 2.08103358131474539516473349864e-7
0.114287352336 0.818169273228896966613511346539 0.113515464572914113396282279252 1.81552513325478713505053279838e-7
0.11441113444 0.663606740476962969269549356284 0.113635545938174939063496724862 1.31703148679733957244471426933e-7
0.114530784633333333333333333333 0.994370206792893361879901833287 0.113755100509314603336139625814 2.23897984180546565500450982723e-7
0.1147104448 0.975395049640675789620859355259 0.113930898448085175394135907327 2.22274015629914641187223474887e-7
0.114778338848 0.919114190524270933731574403836 0.113996978174120574606591480154 2.10984233712168777818646888601e-7
0.114794346837333333333333333333 0.779745714541489018027013243074 0.114011633407692649633166014831 1.75812193203778126151218860946e-7
0.115012616362666666666666666667 0.518843948491986258970404169227 0.114223307000117549554528046597 5.93924069579365802867283795831e-8
0.115254787945333333333333333333 0.609054090085133442999816732565 0.114461079133274965598413070447 1.11837439637876015785516038209e-7
0.115302632033333333333333333333 0.895296127933634643618070330601 0.1145101151759360522413223838 2.11632208181312541912722248683e-7
0.115343922714666666666666666667 0.736767035487636345833369744826 0.114549331371851258425336255613 1.67013359448921236945597498306e-7
0.115605994357333333333333333333 0.963230329180039710625492971727 0.114807582859727566231652292783 2.30790560379221419991999406268e-7
0.115763053154666666666666666667 0.86757214208764439454135970001 0.114960590871904443989493490761 2.10199090820657493465586153398e-7
0.115874769306666666666666666667 0.988584492425905841412196259052 0.115070852872975857658642115498 2.39863799322851857062575409185e-7
0.115968016 0.689155534056907552854918204344 0.115159775305505821105436828115 1.5397176967262503378617015545e-7
0.116191538244 0.835713180731681027421031549727 0.115379687970157614205403962399 2.06605933818078695363999166081e-7
0.116247476266666666666666666667 0.5499990369970148008557999697 0.115432076095598398310831686185 8.22236465173365018040771191168e-8
0.116323334336 0.453453301533118803875343547993 0.11550546707641096729834643795 1.22503689491949346904166707054e-8
0.116331218410666666666666666667 0.948065373223042789738552905154 0.115517256736830674857103306978 2.36614711226772810284847815714e-7
0.116620023333333333333333333333 0.799519647955252509953479401065 0.115798664431857702250112856314 2.00598261015962294031024612513e-7
0.116698562725333333333333333333 0.636902445619110766000169945492 0.115874141513661362191355325068 1.34809270628560856615553588186e-7
0.116831509605333333333333333333 0.996450361664124196775119568861 0.116007164125654444054557889881 2.544737265401837909859467095e-7
0.116918052992 0.929635733905328425809850146978 0.11609130315281925196653819379 2.39837174911774259768240993463e-7
0.116973911068 0.980434004068911466278271402698 0.116146358371059887999456268173 2.52753396795487870087266418363e-7
0.117080444454666666666666666667 0.758832103976171603222658127274 0.116248754406928829293894717134 1.91648537763327767070488217188e-7
0.117398434133333333333333333333 0.907678205307033646568024184981 0.116561051748822050060198491355 2.40544982518270976435247937423e-7
0.117421135436 0.486648334542340492105953033428 0.116579567776158342350008613043 3.80478905927273867818200792134e-8
0.117567498922666666666666666667 0.58007868352170541785825705947 0.116723552348672463825618944103 1.06617857357677447001959601e-7
0.11760473764 0.71354268275207896633168323439 0.116761165347854809729442717127 1.7862339593222971598232125351e-7
0.117804297866666666666666666667 0.881937262743941948811796265489 0.116957792444336948257982315371 2.3889009397075388471346758945e-7
0.117860145949333333333333333333 0.969671292016980974458154577312 0.117013153189670593033588005222 2.6242523869686192555756448026e-7
0.118167580224 0.852172819390168508626496828213 0.117312785512459710567955189276 2.34954159183421997352406302737e-7
0.118190131626666666666666666667 0.991757927559098529100524096187 0.117336042123625710257212994838 2.72574392997596594947790586147e-7
0.118224838921333333333333333333 0.663606740476962969269549356284 0.117367070410887794005173535448 1.59962121149373156723807684305e-7
0.118520217237333333333333333333 0.818169273228896966613511346539 0.117657268290729500688630131407 2.28548539081799980245089834613e-7
0.118565409982666666666666666667 0.956039371150248197176036716085 0.117702676525961031492987878862 2.69014852573254070408110073254e-7
0.118606760624 0.518843948491986258970404169227 0.117739057552818222422948736423 6.49923617507294644610540713627e-8
0.118894144938666666666666666667 0.779745714541489018027013243074 0.118022457535729664135828074371 2.19233237222059842460260160929e-7
0.118972684330666666666666666667 0.609054090085133442999816732565 0.118097596727255425562126168408 1.32898309493218367697486779904e-7
0.1191216392 0.939275187542919573927421240523 0.118246291934422577291452221465 2.7262012432361196758779517047e-7
0.119182799961333333333333333333 0.998026561203381363473007397496 0.118306603146589978991659994225 2.89120072374647718919092243916e-7
0.119293265392 0.984820053453567047948614007707 0.118414459542694797099775580759 2.8733338939829800880613295032e-7
0.11932129936 0.736767035487636345833369744826 0.118439547729183519555907234235 2.06115817602232731386333619495e-7
0.119560769633333333333333333333 0.919114190524270933731574403836 0.118675306144016873107377038781 2.73345484845469517032107330307e-7
0.119833616533333333333333333333 0.689155534056907552854918204344 0.118939705289988545601920895906 1.8765172931679117028249035543e-7
0.119848283861333333333333333333 0.453453301533118803875343547993 0.118951609837574714999798595966 3.28498342839087023395513369573e-9
0.1198802099 0.5499990369970148008557999697 0.118983808275476345771792790411 9.34257989783500462468222388073e-8
0.119914737314666666666666666667 0.895296127933634643618070330601 0.119020984357498405129715195939 2.71436602988621474146330380772e-7
0.120172846933333333333333333333 0.975395049640675789620859355259 0.119273945170490760018954973474 2.9837832037803465498249572677e-7
0.120215478276 0.86757214208764439454135970001 0.119314562075739033085176699751 2.67049390038540479674400414052e-7
0.120463032490666666666666666667 0.636902445619110766000169945492 0.119554057967731266052633272606 1.61415369940938907129289919227e-7
0.120494928549333333333333333333 0.835713180731681027421031549727 0.119587253011178768198222413346 2.60094795016013732432785694079e-7
0.120558720666666666666666666667 0.994370206792893361879901833287 0.11965112533824365276512593855 3.09685624808938184982948860013e-7
0.120785024166666666666666666667 0.799519647955252509953479401065 0.119870253399228789735952262206 2.50253769462607500859266071306e-7
0.120860812282666666666666666667 0.963230329180039710625492971727 0.119945923486583839158755798362 3.05801176346478204597665212555e-7
0.120979351661333333333333333333 0.486648334542340492105953033428 0.120056683424519732160456166833 3.54658302893101968139014288405e-8
0.12111770116 0.758832103976171603222658127274 0.120194741382412206163092224497 2.36774884076326513803350655858e-7
0.121241483264 0.58007868352170541785825705947 0.120313679515577449343914934667 1.23712684479100768474047754822e-7
0.121389097472 0.948065373223042789738552905154 0.120461737449827896234456874444 3.09842766217582241044936585734e-7
0.121524895561333333333333333333 0.71354268275207896633168323439 0.120591872781444645772333221872 2.18280633947110815333536047386e-7
0.121668507772 0.988584492425905841412196259052 0.120735000260370792596763930265 3.26540320415649021749146297673e-7
0.121789638533333333333333333333 0.929635733905328425809850146978 0.120852669104969655442929089044 3.10590902156566379924760379946e-7
0.122038543402666666666666666667 0.663606740476962969269549356284 0.121092771937518144897787327702 1.92571902049124873640646651492e-7
0.122094371498666666666666666667 0.907678205307033646568024184981 0.121149957033893653230709452212 3.08359634207271833873842301978e-7
0.122200904885333333333333333333 0.518843948491986258970404169227 0.121249568996770044934553932242 6.89638271993065284237309644693e-8
0.1223352324 0.881937262743941948811796265489 0.121384809273393488052492373712 3.03406027085495769454451389028e-7
0.122544097309333333333333333333 0.980434004068911466278271402698 0.121589749413509237276182511054 3.39145566501567303038160299038e-7
0.122544157269333333333333333333 0.852172819390168508626496828213 0.12158841325921863333149593542 2.95753388041175578043011285114e-7
0.122690580716 0.609054090085133442999816732565 0.1217285179682902369620184036 1.56250794706338389985602772961e-7
0.122753082138666666666666666667 0.818169273228896966613511346539 0.121791941299498592549159757476 2.85178244929650760310275571104e-7
0.122980536426666666666666666667 0.996450361664124196775119568861 0.122015899558700746472269284315 3.51778199713633243469128876894e-7
0.12299394304 0.779745714541489018027013243074 0.122026551770972543071712726281 2.71111624332130502708048193802e-7
0.123217425310666666666666666667 0.969671292016980974458154577312 0.122246782065521836798227703299 3.47548832579487434877726902807e-7
0.123298676005333333333333333333 0.736767035487636345833369744826 0.122323386017384002116900467017 2.52300295049304865047537577717e-7
0.123512943533333333333333333333 0.5499990369970148008557999697 0.122530125713771755530855875245 1.04197566044366407958327868868e-7
0.123699217066666666666666666667 0.689155534056907552854918204344 0.122713561027717047577682638137 2.26805277174255307927653647146e-7
0.123720427808 0.956039371150248197176036716085 0.122737419694049475735781059022 3.52038114560073135731018133087e-7
0.124085040833333333333333333333 0.939275187542919573927421240523 0.123092918269281133640649053833 3.5287728167399587468382113858e-7
0.124099638208 0.991757927559098529100524096187 0.123107767313432038410352170914 3.70955025797968829642260052293e-7
0.124227502256 0.636902445619110766000169945492 0.123228156831641692560921948178 1.91461147308507485141739725472e-7
0.124343200418666666666666666667 0.919114190524270933731574403836 0.123344487323528409687208683073 3.50297723956233278278907958747e-7
0.124526842596 0.895296127933634643618070330601 0.123523305146986606187609332374 3.44634512886880129348420969713e-7
0.124537567886666666666666666667 0.486648334542340492105953033428 0.123528520838449409166592937268 2.8783851068872722678908925405e-8
0.124667903397333333333333333333 0.86757214208764439454135970001 0.12366052974352960935581788583 3.36100562731198331155827152309e-7
0.124798318854666666666666666667 0.835713180731681027421031549727 0.123787306360029787122929281505 3.24577854426457133507474188674e-7
0.124915467605333333333333333333 0.58007868352170541785825705947 0.123898199195878047903661229235 1.416121530698696773892756705e-7
0.124950025 0.799519647955252509953479401065 0.123934770030960772402460254185 3.09618209143623884750951509128e-7
0.124973897077333333333333333333 0.984820053453567047948614007707 0.123960344115170994004235730274 3.85332842051434032610740377396e-7
0.125154957865333333333333333333 0.758832103976171603222658127274 0.124134043936632973253690201074 2.90213665938860012264095927939e-7
0.125445053482666666666666666667 0.71354268275207896633168323439 0.124416233430404956577652951098 2.64562599367350290368677220685e-7
0.125455578906666666666666666667 0.998026561203381363473007397496 0.124430150473008565131736709517 3.99424612184952691234869790415e-7
0.125635249066666666666666666667 0.975395049640675789620859355259 0.124605023850278927487099950443 3.94900984648803292607263818525e-7
0.125795049146666666666666666667 0.518843948491986258970404169227 0.124754636689885729948338122041 7.02382112064695868977587616663e-8
0.125852247884 0.663606740476962969269549356284 0.124812415064456264120225164398 2.29827762600981568481605983079e-7
0.126115630208 0.963230329180039710625492971727 0.125073105522038033398007100458 3.99988214164739088576438916563e-7
0.126408477101333333333333333333 0.609054090085133442999816732565 0.125353620862055700864378641789 1.81685799256221271062608565277e-7
0.126446976533333333333333333333 0.948065373223042789738552905154 0.125395817393227098425296126683 4.00876796543295177719621863341e-7
0.1265866567 0.994370206792893361879901833287 0.125532535374808411121696107613 4.21187278176056067349606318471e-7
0.126661224074666666666666666667 0.929635733905328425809850146978 0.12560433799560804005239598743 3.97862523345840424078399575139e-7
0.126790308864 0.907678205307033646568024184981 0.125729813054670318424702144581 3.91382129964986826794348624675e-7
0.126866166933333333333333333333 0.881937262743941948811796265489 0.125803368462654740973626099835 3.81784473740273076223504303492e-7
0.126920734314666666666666666667 0.852172819390168508626496828213 0.125856118877070614580815759187 3.6905483380757156385063090399e-7
0.12698594704 0.818169273228896966613511346539 0.125919172504578934897371866842 3.52937766451962028205400717772e-7
0.127093741141333333333333333333 0.779745714541489018027013243074 0.126023630425727558147198142017 3.32596483764225712348407437914e-7
0.127145677166666666666666666667 0.5499990369970148008557999697 0.126070817011882033335970528385 1.13698097940035271172823145901e-7
0.127276052650666666666666666667 0.736767035487636345833369744826 0.126200582281858477577056322397 3.06432195355114932519155669101e-7
0.127462246237333333333333333333 0.988584492425905841412196259052 0.126385494744365130760081823232 4.37670735172396188039093506189e-7
0.1275648176 0.689155534056907552854918204344 0.126481096726008614099392841731 2.71873036224387056801219180703e-7
0.127991972021333333333333333333 0.636902445619110766000169945492 0.126896207247683059748160681845 2.24939226045188792870062874026e-7
0.128095784112 0.486648334542340492105953033428 0.126994876551790478812818429373 1.63111518128651607181656144805e-8
0.128114283550666666666666666667 0.980434004068911466278271402698 0.127020406882689649763407526342 4.48607846235220158016279482178e-7
0.128574704672 0.969671292016980974458154577312 0.12746854754300302943732720019 4.54370069202515634009796318134e-7
0.128589451946666666666666666667 0.58007868352170541785825705947 0.127476892511647472653778277831 1.597032807520867747315422191e-7
0.128875445633333333333333333333 0.956039371150248197176036716085 0.127761115648560645188330756341 4.55352459213473610677378749084e-7
0.129048442466666666666666666667 0.939275187542919573927421240523 0.127929256565555200646424620532 4.51822538363507399225568726052e-7
0.12910170916 0.835713180731681027421031549727 0.12797951961431391299994479296 4.01729966462101915398180996826e-7
0.129115025833333333333333333333 0.799519647955252509953479401065 0.127991913602440512555741592804 3.80087861571859097518850945792e-7
0.129120328518666666666666666667 0.86757214208764439454135970001 0.127998133327677195755502744941 4.19330808039187791972382455262e-7
0.129125631204 0.919114190524270933731574403836 0.128004081036756200565650079938 4.44388702526956577575049075029e-7
0.129129563248 0.996450361664124196775119568861 0.128009066249776305797448754067 4.78023448942125296656266685818e-7
0.129138947877333333333333333333 0.895296127933634643618070330601 0.128016679615549419631402463271 4.33498064205395095986014797951e-7
0.129192214570666666666666666667 0.758832103976171603222658127274 0.128066384973937169861773285231 3.5301821866157095578522890403e-7
0.129365211404 0.71354268275207896633168323439 0.128233990135739216515582773245 3.18182468524198811215314734925e-7
0.129389193408 0.518843948491986258970404169227 0.128254050986751366196287440951 6.73934514334880493725366185584e-8
0.129665952365333333333333333333 0.663606740476962969269549356284 0.12852575922118442377082633267 2.71943519447105524097131190095e-7
0.130009144789333333333333333333 0.991757927559098529100524096187 0.128864953256186558512822883108 4.96935306163706476750477542294e-7
0.130126373486666666666666666667 0.609054090085133442999816732565 0.128972678289063724198893486822 2.08831226741895359019416486154e-7
0.130654528762666666666666666667 0.984820053453567047948614007707 0.1294926751472347634935842637 5.09531270438889164848323960042e-7
0.1307784108 0.5499990369970148008557999697 0.129605665648634979677652492158 1.20771222323392734192487510544e-7
0.1310976512 0.975395049640675789620859355259 0.129923483522323490096364960285 5.16016815456019279002723614622e-7
0.131193539242666666666666666667 0.779745714541489018027013243074 0.130013402263209799105886052676 4.05005912163402575866895520465e-7
0.131218811941333333333333333333 0.818169273228896966613511346539 0.130038644801619525534133102752 4.33429961145410779226951417854e-7
0.131253429296 0.736767035487636345833369744826 0.130070867021094911500975205003 3.69415296675279595589592555507e-7
0.13129731136 0.852172819390168508626496828213 0.13011555509323285325746083668 4.56787097770736722150167651656e-7
0.131370448133333333333333333333 0.963230329180039710625492971727 0.130188546722121271877467692048 5.17008129613916833134332858689e-7
0.131397101466666666666666666667 0.881937262743941948811796265489 0.130213087637581519422812931477 4.76207572372169957175658372471e-7
0.131430418133333333333333333333 0.689155534056907552854918204344 0.130242061178823567845122427042 3.23332094149748656477479727286e-7
0.131486246229333333333333333333 0.907678205307033646568024184981 0.130300197269871755171258348013 4.92123484595711060265135185936e-7
0.131504855594666666666666666667 0.948065373223042789738552905154 0.130318974846256675733333866898 5.13030244590047673880675183905e-7
0.131532809616 0.929635733905328425809850146978 0.130345840880830283158684789031 5.0451308792735219624356091531e-7
0.131728357852 0.998026561203381363473007397496 0.1305371087982839030021543845 5.42504242712177171563131183667e-7
0.131756441786666666666666666667 0.636902445619110766000169945492 0.130557973075917443356624334146 2.61708795691380321881579681873e-7
0.132263436288 0.58007868352170541785825705947 0.131049535340802971261226753559 1.77096406155832997681565588537e-7
0.132614592733333333333333333333 0.994370206792893361879901833287 0.131398457405564457240154006964 5.63988412207596771987069402707e-7
0.132983337669333333333333333333 0.518843948491986258970404169227 0.131747596907096797638196070917 5.85632506903469566624503915852e-8
0.133229471276 0.758832103976171603222658127274 0.131991481670075805598268194301 4.26304890253695254630318660705e-7
0.133255984702666666666666666667 0.988584492425905841412196259052 0.132021557440015254073558636972 5.78405609229528172365964530262e-7
0.133280026666666666666666666667 0.799519647955252509953479401065 0.132041377294793963602288173996 4.63182324973443766565285243984e-7
0.133285369325333333333333333333 0.71354268275207896633168323439 0.132044880182551716469210608858 3.7980723740672443666115013243e-7
0.133405099465333333333333333333 0.835713180731681027421031549727 0.132163557840281226198307404822 4.93442671147082437848683217707e-7
0.133479656846666666666666666667 0.663606740476962969269549356284 0.132232558388704093205958502437 3.19019685490372786175802535092e-7
0.13357275364 0.86757214208764439454135970001 0.132327005160194289474614113363 5.18941519034486966178270799942e-7
0.133684469792 0.980434004068911466278271402698 0.132437635588472969730326688719 5.85858598836776094487995926295e-7
0.133751053158666666666666666667 0.895296127933634643618070330601 0.132500702287548187474557587891 5.40603064317514665038083686831e-7
0.133844269872 0.609054090085133442999816732565 0.132585457762838612812478009001 2.37064125415787969606387414168e-7
0.133908061989333333333333333333 0.919114190524270933731574403836 0.132653637985564609059722632714 5.58558004853463081143523564408e-7
0.133931984033333333333333333333 0.969671292016980974458154577312 0.132677828145136876311409194561 5.8700998459387195953094223944e-7
0.1340118441 0.939275187542919573927421240523 0.132754807594626829144666597636 5.72713210220469443273772782794e-7
0.134030463458666666666666666667 0.956039371150248197176036716085 0.132773207942793156291843668441 5.82435795555672334952924173347e-7
0.134411144433333333333333333333 0.5499990369970148008557999697 0.133134449656875881865957059377 1.23862503444590362085103825677e-7
0.135230805941333333333333333333 0.736767035487636345833369744826 0.133933965007295726399314588033 4.42152234394969601528316108411e-7
0.135278590069333333333333333333 0.996450361664124196775119568861 0.133985730011260098382107932614 6.39761020089143009991227264637e-7
0.135293337344 0.779745714541489018027013243074 0.133995569889688783884518755833 4.89695954557984366334045970973e-7
0.135296018666666666666666666667 0.689155534056907552854918204344 0.133996197595909986708055123656 3.81517133471170237655370735461e-7
0.135451676842666666666666666667 0.818169273228896966613511346539 0.134150034708756862557344810522 5.28417357148900741556826466216e-7
0.135520911552 0.636902445619110766000169945492 0.134213212640982221749826868333 3.01423290560790425879497272939e-7
0.135673888405333333333333333333 0.852172819390168508626496828213 0.134366367878329160901664164882 5.61052994387203408385717575913e-7
0.135918651370666666666666666667 0.991757927559098529100524096187 0.134606766886085991935547845837 6.56353167325254630401265224537e-7
0.135928036 0.881937262743941948811796265489 0.134613577348677862038340382235 5.8918961113932737156309562827e-7
0.135937420629333333333333333333 0.58007868352170541785825705947 0.134615897989446777377139501857 1.92549153269131032085033707858e-7
0.136182183594666666666666666667 0.907678205307033646568024184981 0.134860679013511242709696492302 6.134366234143083394097520584e-7
0.136335160448 0.984820053453567047948614007707 0.135010709394948551512873727997 6.6494539450232295355880228579e-7
0.136404395157333333333333333333 0.929635733905328425809850146978 0.135076700069943598593128270317 6.33837023804578820000774027731e-7
0.136560053333333333333333333333 0.975395049640675789620859355259 0.135228660437248317912960744824 6.66309131262786065708559801836e-7
0.136562734656 0.948065373223042789738552905154 0.135230677818405939376866210476 6.49981091368856061746345455272e-7
0.136577481930666666666666666667 0.518843948491986258970404169227 0.135235053802873223155411520879 4.13321986748642583628116073092e-8
0.136625266058666666666666666667 0.963230329180039710625492971727 0.135291653385938591751815257854 6.61115178088907922829249951869e-7
0.137205527246666666666666666667 0.71354268275207896633168323439 0.13584863505520773154984521199 4.50047873645273139534411694938e-7
0.137266727981333333333333333333 0.758832103976171603222658127274 0.135909045119226786357989606074 5.11252973239911843762292250508e-7
0.137293361328 0.663606740476962969269549356284 0.135932560831893365004129633563 3.70990736931966919902674777117e-7
0.1374450275 0.799519647955252509953479401065 0.136082848084800319469358456937 5.60510784799668418530250675852e-7
0.137562166257333333333333333333 0.609054090085133442999816732565 0.136191721059293971038331392174 2.65454752323458768472647771354e-7
0.137708489770666666666666666667 0.835713180731681027421031549727 0.136339079486674075430187442608 6.0172674443996620185400337393e-7
0.138001136797333333333333333333 0.998026561203381363473007397496 0.136626478011933673061631232358 7.25361904693195586647155337827e-7
0.138025178761333333333333333333 0.86757214208764439454135970001 0.136646770403064105710828450703 6.37348813105217255702306540684e-7
0.138043878066666666666666666667 0.5499990369970148008557999697 0.136656941287386225809545703137 1.20921036465897149901089727191e-7
0.13836315844 0.895296127933634643618070330601 0.136974959618449378516101764538 6.6863532862600004702061989636e-7
0.138642528766666666666666666667 0.994370206792893361879901833287 0.1372480000999562926962536659 7.44496477589596478232339422115e-7
0.138690492774666666666666666667 0.919114190524270933731574403836 0.137292700395582104846312642505 6.95969025983150167419950060747e-7
0.138975245733333333333333333333 0.939275187542919573927421240523 0.137569062470088437882526356108 7.19102174723369772817397035175e-7
0.139049723168 0.988584492425905841412196259052 0.13764239333369762953743834798 7.54586995790802344237595829464e-7
0.1391616192 0.689155534056907552854918204344 0.137743243292203914476888243109 4.46663644502350223117816845267e-7
0.139185481284 0.956039371150248197176036716085 0.137773129440503535527890161372 7.37539171265888547077216516872e-7
0.139208182586666666666666666667 0.736767035487636345833369744826 0.137789594900607073735312989725 5.2554517889745435604286726327e-7
0.139254656033333333333333333333 0.980434004068911466278271402698 0.137840726052190569499128339792 7.56093312210207409655368660933e-7
0.139285381317333333333333333333 0.636902445619110766000169945492 0.137861678357434361977677225113 3.43471666991250651094473296423e-7
0.139289263394666666666666666667 0.969671292016980974458154577312 0.137873990191027459482426521197 7.50115333201514659105200128724e-7
0.139393135445333333333333333333 0.779745714541489018027013243074 0.137969829669501789190760490677 5.88065372975100045535095387298e-7
0.139611404970666666666666666667 0.58007868352170541785825705947 0.13817574483682747780848312023 2.04372536428849277485684492463e-7
0.139684541744 0.818169273228896966613511346539 0.138253012063899840616078341522 6.3981788628953894679050493892e-7
0.140050465450666666666666666667 0.852172819390168508626496828213 0.138608196010733466896041014842 6.84224871905333275351733325482e-7
0.140171626192 0.518843948491986258970404169227 0.138716194980161752993148622445 1.26041284647838890054151548623e-8
0.140458970533333333333333333333 0.881937262743941948811796265489 0.139004440264504794770299002557 7.2346908349368315296213329623e-7
0.14087812096 0.907678205307033646568024184981 0.139410819281958513805637529328 7.58556641784044664842058594038e-7
0.141107065809333333333333333333 0.663606740476962969269549356284 0.139625508722901678762737474467 4.27570386442962311582324178592e-7
0.141125685168 0.71354268275207896633168323439 0.139644980042723587844145614052 5.29436155163687928341205664199e-7
0.141275980698666666666666666667 0.929635733905328425809850146978 0.139796428220625365421598494067 7.89427899212219772756368882564e-7
0.141280062642666666666666666667 0.609054090085133442999816732565 0.139791223886492695613513613356 2.92677786896029942731623018132e-7
0.141303984686666666666666666667 0.758832103976171603222658127274 0.139818780137161344925494698986 6.09033841644251183283673822182e-7
0.141427616890666666666666666667 0.996450361664124196775119568861 0.139944936247532139900143680155 8.44082559764708388406268971975e-7
0.141610028333333333333333333333 0.799519647955252509953479401065 0.140116006251097854780224756442 6.73812817181697733050148960576e-7
0.141620613717333333333333333333 0.948065373223042789738552905154 0.140130384024518837446574776666 8.15823603570518504553478319209e-7
0.1416766117 0.5499990369970148008557999697 0.140172906624961874432853230564 1.09276243737154157681665933786e-7
0.141828157952 0.991757927559098529100524096187 0.140332357654738407268168951879 8.55785693532260177408841563952e-7
0.141880083984 0.963230329180039710625492971727 0.140381820303679626960967768766 8.36714305689490365020561469354e-7
0.142011880076 0.835713180731681027421031549727 0.140505735985457369624864129053 7.28790863293822900749489667504e-7
0.142015792133333333333333333333 0.984820053453567047948614007707 0.140513688509711252785826961431 8.57688697970283021200444334713e-7
0.142022455466666666666666666667 0.975395049640675789620859355259 0.140519877606503572017416388577 8.50993654185654911212757020183e-7
0.142477603882666666666666666667 0.86757214208764439454135970001 0.140957046781342684208330860964 7.77172697196064671215039013748e-7
0.142975263721333333333333333333 0.895296127933634643618070330601 0.141439030292285632695761731116 8.20774486836141140469121686946e-7
0.143027219733333333333333333333 0.689155534056907552854918204344 0.141482929215858098629210064898 5.18810843716999984755915650525e-7
0.143049851082666666666666666667 0.636902445619110766000169945492 0.141503116418196770820749840454 3.86897449798538167042287465522e-7
0.143185559232 0.736767035487636345833369744826 0.141637469023703572537049568272 6.20412291142986654960612649789e-7
0.143285389312 0.58007868352170541785825705947 0.141728833971930567482500800667 2.10326539673593314313343396219e-7
0.14347292356 0.919114190524270933731574403836 0.141920801517341060053284162782 8.601755813641685017196126963e-7
0.143492933546666666666666666667 0.779745714541489018027013243074 0.141935871271867542415643169719 7.01714963673660740718331114344e-7
0.143917406645333333333333333333 0.818169273228896966613511346539 0.142347239864136228694933087672 7.69646682627076028017485185362e-7
0.143938647366666666666666666667 0.939275187542919573927421240523 0.142371502579557229332256384934 8.95243216933938259203028361882e-7
0.144273915742666666666666666667 0.998026561203381363473007397496 0.14269723610838300253072292686 9.56493229332193327567475447084e-7
0.144340499109333333333333333333 0.956039371150248197176036716085 0.142760301779161796942535167439 9.25244589291488323356652290264e-7
0.144427042496 0.852172819390168508626496828213 0.142840671000861218626661983119 8.28805270196162647866903001746e-7
0.144646542756 0.969671292016980974458154577312 0.143056387156554983218288217368 9.49001344686689593321467983866e-7
0.1446704648 0.994370206792893361879901833287 0.143080253005543820473937244846 9.7012893223973235487401069091e-7
0.144824842274666666666666666667 0.980434004068911466278271402698 0.143228954681983398609381778739 9.65143454800464761387213991009e-7
0.144843461633333333333333333333 0.988584492425905841412196259052 0.143247191353706048995880708677 9.72573353770202927519768946847e-7
0.144920770290666666666666666667 0.663606740476962969269549356284 0.143311137824380696021069901693 4.88176120990507815722499419376e-7
0.144989905066666666666666666667 0.881937262743941948811796265489 0.143385271177864977163910083969 8.82049046770529874946233892216e-7
0.144997959028 0.609054090085133442999816732565 0.143383715504492958467251229364 3.16907234371354520837557813141e-7
0.145045843089333333333333333333 0.71354268275207896633168323439 0.143433633962703535411651535469 6.18362629281556521128320811345e-7
0.145309345333333333333333333333 0.5499990369970148008557999697 0.143682105199105526739617147902 8.54930812789716883722419414046e-8
0.145341241392 0.758832103976171603222658127274 0.143720384863303264346899306717 7.20825957495247326083472538919e-7
0.145574058325333333333333333333 0.907678205307033646568024184981 0.143950170225431623170001146717 9.30768864174780979218693421462e-7
0.145775029166666666666666666667 0.799519647955252509953479401065 0.144140525170121199322807488918 8.04906735358250475475511921898e-7
0.14614756624 0.929635733905328425809850146978 0.144504528742563398009507286262 9.75253542308751101083088849585e-7
0.146315270381333333333333333333 0.835713180731681027421031549727 0.144663171444449263089851389191 8.77034505685213213130907516438e-7
0.146678492778666666666666666667 0.948065373223042789738552905154 0.145017540585143444290574519415 1.01498196759830056208141641156e-6
0.146814320848 0.636902445619110766000169945492 0.14513726636932917774760231062 4.30298894248379775068630624171e-7
0.146892820266666666666666666667 0.689155534056907552854918204344 0.145214979761063321039321974674 5.97775198268853851645688833388e-7
0.146930029004 0.86757214208764439454135970001 0.145257444120024972633663334726 9.41365281455770541641429377529e-7
0.146959373653333333333333333333 0.58007868352170541785825705947 0.145274916757452951088576465263 2.07439564120128964957374606585e-7
0.147134901909333333333333333333 0.963230329180039710625492971727 0.145458430275108178697188465499 1.04910075467978761529994390224e-6
0.147162935877333333333333333333 0.736767035487636345833369744826 0.145477292882774046214167065813 7.27531815794152657023146097088e-7
0.1474848576 0.975395049640675789620859355259 0.14579644460387443049935803928 1.07598787753208223513000029658e-6
0.147576643712 0.996450361664124196775119568861 0.145885710136633749412800662503 1.09925199912186086322386390487e-6
0.147587369002666666666666666667 0.895296127933634643618070330601 0.145892484316694153186710201973 1.00039662422445425127594786383e-6
0.147592731648 0.779745714541489018027013243074 0.1458933775259766091433042475 8.32064888214049911683315235485e-7
0.147696423818666666666666666667 0.984820053453567047948614007707 0.146000838495933746129892963983 1.09421985024431307526557170442e-6
0.147737664533333333333333333333 0.991757927559098529100524096187 0.146040857047019326928918438782 1.10249817901195121830103139882e-6
0.148150271546666666666666666667 0.818169273228896966613511346539 0.146432373776013989358015553713 9.20093403631077706152612068672e-7
0.148255354345333333333333333333 0.919114190524270933731574403836 0.146537465413004838873388131433 1.055193651887946001359695509e-6
0.148715855413333333333333333333 0.609054090085133442999816732565 0.146968938312565097336459106013 3.35687315013440653237404517774e-7
0.148734474772 0.663606740476962969269549356284 0.146989177076072257605955505146 5.51823486203674799514624748999e-7
0.148803619541333333333333333333 0.852172819390168508626496828213 0.147063416658742842476481687898 9.97540208672341091669143301019e-7
0.148902049 0.939275187542919573927421240523 0.147161598790170210066648912005 1.10545574525982103439975732606e-6
0.148942078966666666666666666667 0.5499990369970148008557999697 0.147184289550291029903170286054 4.5195191715760690144562761969e-8
0.148966001010666666666666666667 0.71354268275207896633168323439 0.147214308731538878997999947846 7.1703266791253979994741747475e-7
0.149378498097333333333333333333 0.758832103976171603222658127274 0.14761355039241190946089272416 8.47761547391841234606633114326e-7
0.149495516934666666666666666667 0.956039371150248197176036716085 0.147734135232359493065282101042 1.15065029698662154189306174953e-6
0.1495208396 0.881937262743941948811796265489 0.147755656721716834286954824389 1.06816834828044446287232438104e-6
0.14994003 0.799519647955252509953479401065 0.148156071049878737937650638045 9.55682472688998207707553188922e-7
0.150003822117333333333333333333 0.969671292016980974458154577312 0.148224360118721537212947724774 1.18922260328348132603178637677e-6
0.150269995690666666666666666667 0.907678205307033646568024184981 0.148478275420403809531849545264 1.13405389964417444442567266079e-6
0.150395028516 0.980434004068911466278271402698 0.148601583259345866421597331758 1.21953417218229199526150165239e-6
0.150546694688 0.998026561203381363473007397496 0.148748338370768281661555336293 1.24493342379001320565194292922e-6
0.150578790613333333333333333333 0.636902445619110766000169945492 0.148763860737594374346257475853 4.71711885733774689632912149669e-7
0.150618660686666666666666666667 0.835713180731681027421031549727 0.148811022473932233737921410589 1.04895709869438166570180789467e-6
0.150633357994666666666666666667 0.58007868352170541785825705947 0.148813737478443468163670485788 1.91932601350032299084985312292e-7
0.150637200098666666666666666667 0.988584492425905841412196259052 0.148835123285747880487674847516 1.24007986676164646201257710396e-6
0.150698400833333333333333333333 0.994370206792893361879901833287 0.148894286365008792729734330054 1.24922741771531411559611619047e-6
0.1507584208 0.689155534056907552854918204344 0.148939112200240838655784022365 6.82994347440243133762152146077e-7
0.151019151781333333333333333333 0.929635733905328425809850146978 0.14920049517039771125044683176 1.1957042206937231368060308323e-6
0.151140312522666666666666666667 0.736767035487636345833369744826 0.149308764909358712107596885617 8.47504455616538539890366944317e-7
0.151382454125333333333333333333 0.86757214208764439454135970001 0.149547564285286532391323847489 1.13301599698596761943008977879e-6
0.151692529749333333333333333333 0.779745714541489018027013243074 0.149842023921566176884739027041 9.8067180045131790109903678707e-7
0.15173637184 0.948065373223042789738552905154 0.149891583756545210371761726384 1.25273233420374567767269075041e-6
0.152199474284 0.895296127933634643618070330601 0.150334883073645034406146475721 1.21120437648623874723982409263e-6
0.152383136448 0.818169273228896966613511346539 0.150508061921729755019218888604 1.09344061787680819514982276449e-6
0.152389719834666666666666666667 0.963230329180039710625492971727 0.150520853860544810521177510404 1.30396573562728570700628990305e-6
0.152433751798666666666666666667 0.609054090085133442999816732565 0.150546627420556692566640438448 3.45777556130681522732312780942e-7
0.152548179253333333333333333333 0.663606740476962969269549356284 0.150659348157384861772464274271 6.17094792724786755969918465817e-7
0.152886158932 0.71354268275207896633168323439 0.150986709055866316477128157787 8.25366801397762240511199903035e-7
0.152947259733333333333333333333 0.975395049640675789620859355259 0.151057656674317205452193076831 1.34766323286290233024910507042e-6
0.153037785130666666666666666667 0.919114190524270933731574403836 0.151142206534053171748505431112 1.28504760234572588573938303707e-6
0.153180196586666666666666666667 0.852172819390168508626496828213 0.151276048778866306179095319364 1.1934146828059799235853812832e-6
0.153377055504 0.984820053453567047948614007707 0.15147136973749709693475359525 1.38185359934605188043683247806e-6
0.153415754802666666666666666667 0.758832103976171603222658127274 0.151497960529514431836850817257 9.90871597679326323327687793964e-7
0.153647171114666666666666666667 0.991757927559098529100524096187 0.151731379134617391589553802101 1.40479730064853127361918513576e-6
0.153725670533333333333333333333 0.996450361664124196775119568861 0.151807055758907847479054500307 1.41457446062831797457146413763e-6
0.153865450633333333333333333333 0.939275187542919573927421240523 0.151938811773005633193062575906 1.35468236984295723112287747364e-6
0.154051774133333333333333333333 0.881937262743941948811796265489 0.15211517487998358963389634734 1.28547123607652803285068007632e-6
0.154105030833333333333333333333 0.799519647955252509953479401065 0.152162302366541721862058028103 1.12808952008018133440058378813e-6
0.154307342336 0.58007868352170541785825705947 0.152345032798912979961082537453 1.58930702630420445355305734123e-7
0.154343260378666666666666666667 0.636902445619110766000169945492 0.15238262458370711655910876109 5.08464284724606296667661960254e-7
0.154624021333333333333333333333 0.689155534056907552854918204344 0.152655036489656568493453052693 7.73544756628060666216349800663e-7
0.15465053476 0.956039371150248197176036716085 0.152694028503786321548417972228 1.41923266147785647241547578428e-6
0.154922050992 0.835713180731681027421031549727 0.152948917657309247804385687681 1.24729598266733879826960014378e-6
0.154965933056 0.907678205307033646568024184981 0.152994668976109707211835824342 1.37254186437851920042546177306e-6
0.155117689168 0.736767035487636345833369744826 0.153131576071589651947625791624 9.80727058845638871091098556003e-7
0.155361101478666666666666666667 0.969671292016980974458154577312 0.153377236775518980127087496553 1.47729784975498225686761573003e-6
0.155792327850666666666666666667 0.779745714541489018027013243074 0.15378147827596889024524999087 1.14902660007079502171877441045e-6
0.155834879246666666666666666667 0.86757214208764439454135970001 0.153827000719099864891015576474 1.35551146503204333667471655698e-6
0.155890737322666666666666666667 0.929635733905328425809850146978 0.15388381095666419107891592633 1.45570637381723423073395909513e-6
0.155965214757333333333333333333 0.980434004068911466278271402698 0.153957858733959567230741896543 1.52671406836049564799036679783e-6
0.156151648184 0.609054090085133442999816732565 0.1541165101846737561647046429 3.42965570297720633612318529453e-7
0.156361883734666666666666666667 0.663606740476962969269549356284 0.154321365136040198735952501386 6.81842041949947004934110930035e-7
0.156430938564 0.988584492425905841412196259052 0.154405344051204065808229699214 1.56513846102360828024302159483e-6
0.156616001349333333333333333333 0.818169273228896966613511346539 0.15457394454324079259517638775 1.29205289621595611258245232787e-6
0.156726336866666666666666666667 0.994370206792893361879901833287 0.15468915063429345324220617973 1.59071399066133139997357304818e-6
0.156794250901333333333333333333 0.948065373223042789738552905154 0.154751938535451585824827057589 1.53437665974536316952047191482e-6
0.156806316853333333333333333333 0.71354268275207896633168323439 0.154750531936310437775410654751 9.4292921995796670907445392964e-7
0.156811579565333333333333333333 0.895296127933634643618070330601 0.154765779025867449031798269155 1.45716934553635562034168699265e-6
0.156819473633333333333333333333 0.998026561203381363473007397496 0.154778717689563545911508025178 1.60105589408846644573565334254e-6
0.157453011508 0.758832103976171603222658127274 0.155373291243846781102987600146 1.15104089439238090487152111202e-6
0.157556773632 0.852172819390168508626496828213 0.155478174972420225169467808862 1.41947984546480170527849432144e-6
0.15764453776 0.963230329180039710625492971727 0.155568449151250808152720677312 1.60759764190738800319700973393e-6
0.157820215916 0.919114190524270933731574403836 0.155734529844542305750433855555 1.55463860858704867894321724961e-6
0.157981326677333333333333333333 0.58007868352170541785825705947 0.155868531320153854191952241237 1.022730614724247654395933486e-7
0.158107730144 0.636902445619110766000169945492 0.155993275023733216144494694358 5.36998912668095762548669670471e-7
0.158270031666666666666666666667 0.799519647955252509953479401065 0.15615886974539012852346994379 1.32406936956510656814511268881e-6
0.158409661866666666666666666667 0.975395049640675789620859355259 0.156302795808021042107283948628 1.67314003612702672520471015898e-6
0.158489621866666666666666666667 0.689155534056907552854918204344 0.156362454621597581598473004496 8.67897254864730498428845709501e-7
0.158582708666666666666666666667 0.881937262743941948811796265489 0.156463394951104569827141379376 1.53774022745896431176095237744e-6
0.158828852266666666666666666667 0.939275187542919573927421240523 0.156702591428028597415313251959 1.64829971711024452405498865732e-6
0.159057687189333333333333333333 0.984820053453567047948614007707 0.156924476610568036875353839595 1.72865764419575429351603887515e-6
0.159095065813333333333333333333 0.736767035487636345833369744826 0.156945409337058792936719981069 1.1272944740518497976915759159e-6
0.159225441297333333333333333333 0.835713180731681027421031549727 0.157076477351404653544149583388 1.47488497016758784317150099495e-6
0.159556677696 0.991757927559098529100524096187 0.157403018709743674288612402914 1.771963316328093169333283468e-6
0.159661870421333333333333333333 0.907678205307033646568024184981 0.157498875583253396388106427166 1.65076004636791799018479299053e-6
0.159805552585333333333333333333 0.956039371150248197176036716085 0.157639368302795585100565069887 1.73741413091129468565683747326e-6
0.159869544569333333333333333333 0.609054090085133442999816732565 0.157678305721506735281090581728 3.21845868029372932394686258881e-7
0.159874697354666666666666666667 0.996450361664124196775119568861 0.157707955907755453834455473971 1.80057390851595175038216512055e-6
0.159892125952 0.779745714541489018027013243074 0.15771140041951985749078304126 1.33849488235494354254157533467e-6
0.160175588216 0.663606740476962969269549356284 0.157974933895819511258946437429 7.43182622320891115560238023299e-7
0.160287304368 0.86757214208764439454135970001 0.158095338140888698672239672296 1.61255771740909717122349233494e-6
0.16071838084 0.969671292016980974458154577312 0.15851433153474415491710454668 1.82022998864877925406162630273e-6
0.160726474774666666666666666667 0.71354268275207896633168323439 0.158505466293444909570827224372 1.0687928034292997972097075855e-6
0.160762322864 0.929635733905328425809850146978 0.158553949173704562922275784522 1.7601967526964695205891794417e-6
0.160848866250666666666666666667 0.818169273228896966613511346539 0.158629653500374707790228304569 1.51839603464429197301173557994e-6
0.161423684846666666666666666667 0.895296127933634643618070330601 0.15918471520634888099283866684 1.74275251483918994449279796803e-6
0.161490268213333333333333333333 0.758832103976171603222658127274 0.15923921035789175843987466806 1.32890968161695067505351646482e-6
0.161535400998666666666666666667 0.980434004068911466278271402698 0.15929701265450285438794504951 1.89427747936555066594852964191e-6
0.161655311018666666666666666667 0.58007868352170541785825705947 0.15938395304601528699553811861 1.42205989045645959132573054415e-8
0.161852129962666666666666666667 0.948065373223042789738552905154 0.15959801864411947186887497658 1.86596056246978745179594515069e-6
0.161872199909333333333333333333 0.636902445619110766000169945492 0.1595955207318112763158287472 5.5266145335305871601270412403e-7
0.161933350677333333333333333333 0.852172819390168508626496828213 0.159669394077566362952984001072 1.6791502143404706938866437043e-6
0.162224677029333333333333333333 0.988584492425905841412196259052 0.159956991367238011438890434919 1.95679259259902569472287802859e-6
0.1623552224 0.689155534056907552854918204344 0.160061060218755868269685809321 9.63823017947333588572077391733e-7
0.1624350325 0.799519647955252509953479401065 0.160145415444186150729059698937 1.54558870947253582897756698236e-6
0.162602646701333333333333333333 0.919114190524270933731574403836 0.160313930074931038531372364599 1.86898909859536779490964842575e-6
0.1627542729 0.994370206792893361879901833287 0.160463877108993640566846042883 2.00518421493072507996269969193e-6
0.162899355685333333333333333333 0.963230329180039710625492971727 0.160600561694368058260142582088 1.96669863722712822993973625458e-6
0.163072442458666666666666666667 0.736767035487636345833369744826 0.160749939365501469285529949102 1.2868937321478903152615976486e-6
0.163092252578666666666666666667 0.998026561203381363473007397496 0.160787283894958987374578685223 2.03641600135163233368467658335e-6
0.1631136432 0.881937262743941948811796265489 0.160799877053274395041413982804 1.82911720211096856022211940147e-6
0.163528831602666666666666666667 0.835713180731681027421031549727 0.161193313313207927167906411688 1.73465410614548513206341958519e-6
0.163587440954666666666666666667 0.609054090085133442999816732565 0.161231724360851932454508032542 2.75546719779829135573985901189e-7
0.1637922539 0.939275187542919573927421240523 0.161452376658477606102048469472 1.99228966329538515429665405525e-6
0.163872064 0.975395049640675789620859355259 0.161531129181432762614581410765 2.06030793517394537682194305198e-6
0.163989292697333333333333333333 0.663606740476962969269549356284 0.161619751691210892386169450955 7.97220629112969373792222137799e-7
0.163991924053333333333333333333 0.779745714541489018027013243074 0.161631441635762709227410487501 1.5503125080902708773280656012e-6
0.164357807786666666666666666667 0.907678205307033646568024184981 0.161990410227534133097151122437 1.97353787249069722471965085451e-6
0.164646632696 0.71354268275207896633168323439 0.162251192398364741883144213816 1.20141245459754468399080437196e-6
0.164738318874666666666666666667 0.984820053453567047948614007707 0.162359337209379601860083913899 2.14382395077339088591257135198e-6
0.164739729489333333333333333333 0.86757214208764439454135970001 0.162352152277540625497078348455 1.90777646381294610768882447509e-6
0.164960570410666666666666666667 0.956039371150248197176036716085 0.162569529252483864023079578119 2.11170645731374447538135562307e-6
0.165081731152 0.818169273228896966613511346539 0.162674812063868164618125102178 1.77491192943692940035239329483e-6
0.165466184277333333333333333333 0.991757927559098529100524096187 0.163054852485475215672619952164 2.21400107244214737437683029124e-6
0.165527524918666666666666666667 0.758832103976171603222658127274 0.163095376994163638611321342843 1.52481022258422515504931000892e-6
0.165633908405333333333333333333 0.929635733905328425809850146978 0.163210372440182820835552893105 2.11510716332106766694989490158e-6
0.165636669674666666666666666667 0.636902445619110766000169945492 0.163189061407122937367670242815 5.49446175467726915181977014075e-7
0.166023724176 0.996450361664124196775119568861 0.163587371890068696512434768109 2.26800838178231087258394191877e-6
0.166035790128 0.895296127933634643618070330601 0.163591225207961726237575960993 2.07254579098973645114758273995e-6
0.166075660201333333333333333333 0.969671292016980974458154577312 0.163634945210648959204507778787 2.22569751992699873362260430755e-6
0.166220822933333333333333333333 0.689155534056907552854918204344 0.163750538067475853519601246609 1.05819025328963490716752403429e-6
0.166309927722666666666666666667 0.852172819390168508626496828213 0.163849295991770853003656446407 1.97590403311634479057404185078e-6
0.166600033333333333333333333333 0.799519647955252509953479401065 0.16412157282441016287558201815 1.79430273245306871757031335321e-6
0.166910009024 0.948065373223042789738552905154 0.164429226152201322995812448177 2.25400843505015872833842208996e-6
0.167049819104 0.736767035487636345833369744826 0.164544831916782643912254814385 1.45867168248232444155757394575e-6
0.16710558724 0.980434004068911466278271402698 0.164618261808677822683125139405 2.3311829385455049718139307857e-6
0.16730533734 0.609054090085133442999816732565 0.164776467099851936809976487498 1.95415087938521995266419549621e-7
0.167385077486666666666666666667 0.919114190524270933731574403836 0.164879891712226028509932888734 2.23358646712323159458571331924e-6
0.167644577733333333333333333333 0.881937262743941948811796265489 0.16512417191280581925780106108 2.1640680705164603307175479639e-6
0.167802997178666666666666666667 0.663606740476962969269549356284 0.165255506576045546234532994749 8.38819800703074238401330320681e-7
0.167832221908 0.835713180731681027421031549727 0.165299028166813062092101849413 2.02970215954855995583391148782e-6
0.168018415494666666666666666667 0.988584492425905841412196259052 0.165489185613862020959798342325 2.42489094390131134825846222912e-6
0.168091722154666666666666666667 0.779745714541489018027013243074 0.165541244299935748364106718784 1.78543538365423170391559508698e-6
0.168154173610666666666666666667 0.963230329180039710625492971727 0.165616523902952260696802733385 2.38903389269178604908137919392e-6
0.168566790617333333333333333333 0.71354268275207896633168323439 0.165987381436895791869659245052 1.33843455063653577249889342734e-6
0.168755655533333333333333333333 0.939275187542919573927421240523 0.166187595199809555723030872451 2.39267787423480384636810054313e-6
0.168782208933333333333333333333 0.994370206792893361879901833287 0.166217476263247061732908975599 2.50380190953487466101653019501e-6
0.169053745152 0.907678205307033646568024184981 0.166468777666442207847126326713 2.34628709725276296613394004967e-6
0.169192154610666666666666666667 0.86757214208764439454135970001 0.166597009443961499831406217742 2.24545810543820915749173145538e-6
0.169314596053333333333333333333 0.818169273228896966613511346539 0.16670903437617203427739976121 2.06403205104580474878569843323e-6
0.169334466133333333333333333333 0.975395049640675789620859355259 0.166741909630930476275056847211 2.51769299832224481966278344326e-6
0.169365031524 0.998026561203381363473007397496 0.166772923462822094157229454858 2.56404767513118390239149202122e-6
0.16940113944 0.636902445619110766000169945492 0.166773587209067293385838789256 5.19693852105971385445845978875e-7
0.169564781624 0.758832103976171603222658127274 0.166941441212521410411662445878 1.73858764214960704627171949528e-6
0.170086423466666666666666666667 0.689155534056907552854918204344 0.167430563490642894340035719585 1.1467378730765574285518593007e-6
0.170115588236 0.956039371150248197176036716085 0.167483873676149224685524029239 2.54941084679928535631056298562e-6
0.17041895056 0.984820053453567047948614007707 0.167775113228340417885187346619 2.63659190451080174613068112665e-6
0.170505493946666666666666666667 0.929635733905328425809850146978 0.167852532386024906375289147724 2.52650673867311221926869892165e-6
0.170647895409333333333333333333 0.895296127933634643618070330601 0.16798483266771834334224415135 2.45157035534576653498549938814e-6
0.170686504768 0.852172819390168508626496828213 0.168017461212255216430027604474 2.31329185027090227628155925892e-6
0.170765034166666666666666666667 0.799519647955252509953479401065 0.168086966219226188579416051186 2.07199636799907411707062754809e-6
0.171023233725333333333333333333 0.609054090085133442999816732565 0.16831222499652297909964758675 7.06340186313030289788148362119e-8
0.171027195749333333333333333333 0.736767035487636345833369744826 0.168329743416401792152722746177 1.64106941588351273285784092238e-6
0.171375690858666666666666666667 0.991757927559098529100524096187 0.168685938410851559452327784597 2.74195102859057569012088081387e-6
0.171432939562666666666666666667 0.969671292016980974458154577312 0.168738365182333525312248245582 2.70181004453144081650681098357e-6
0.17161670166 0.663606740476962969269549356284 0.16888187682886657541006947038 8.61313826176815799172667033805e-7
0.171967888085333333333333333333 0.948065373223042789738552905154 0.169244951219982870846558740849 2.70571726230944436743820505174e-6
0.172135612213333333333333333333 0.835713180731681027421031549727 0.169393215226709040149455407519 2.36304411298989771606868860352e-6
0.172167508272 0.919114190524270933731574403836 0.169431888741737194452912985655 2.65425165955906973480405354321e-6
0.172172750997333333333333333333 0.996450361664124196775119568861 0.16944424397311418237057404004 2.83008268914949260707637039949e-6
0.172175512266666666666666666667 0.881937262743941948811796265489 0.169435820165126834478453365871 2.54713421005072809283051722281e-6
0.172191520256 0.779745714541489018027013243074 0.16944044143816731744201339915 2.04446422358959050278286233821e-6
0.172486948538666666666666666667 0.71354268275207896633168323439 0.169713694892083729237299603869 1.47648887520013616349970149144e-6
0.172675773481333333333333333333 0.980434004068911466278271402698 0.169920807189087212751156299106 2.846903133664909431543874654e-6
0.173165609205333333333333333333 0.636902445619110766000169945492 0.170348778132705015751423697718 4.53723946508987904233339783789e-7
0.173408991536 0.963230329180039710625492971727 0.170615655257485872365909616456 2.88250354470321184229135340844e-6
0.173547460954666666666666666667 0.818169273228896966613511346539 0.170731924986701694119920574779 2.38808981170076770328516955112e-6
0.173602038329333333333333333333 0.758832103976171603222658127274 0.170777043373210535181446556303 1.96951622418200477452184511103e-6
0.173644579732 0.86757214208764439454135970001 0.170829466180156334011845046403 2.62980841696198652175586906558e-6
0.173719057166666666666666666667 0.939275187542919573927421240523 0.170907663382370484411119167697 2.85655107700710730894456716372e-6
0.173749682517333333333333333333 0.907678205307033646568024184981 0.170933472447292682924883624128 2.77453339502857097660753192464e-6
0.17381215396 0.988584492425905841412196259052 0.171001029327652304096612674172 2.98069470934375774079349453579e-6
0.173952024 0.689155534056907552854918204344 0.171100801828911941658364813146 1.22380516591348156007479369176e-6
0.174796868266666666666666666667 0.975395049640675789620859355259 0.171934375253490815114901989011 3.05454508125327039193301916382e-6
0.174810144966666666666666666667 0.994370206792893361879901833287 0.171948938888296227442812484991 3.09882856690298520090181828729e-6
0.174930035 0.799519647955252509953479401065 0.172041210094939840595113342105 2.37997292691460012993691915299e-6
0.175004572394666666666666666667 0.736767035487636345833369744826 0.172104320306737767615968180986 1.83162247432085630486108016083e-6
0.175063081813333333333333333333 0.852172819390168508626496828213 0.17217346052454141165954299048 2.69529728266252604091737723215e-6
0.175260000690666666666666666667 0.895296127933634643618070330601 0.172365051045243245392472629061 2.88515804946708714408899984389e-6
0.175270606061333333333333333333 0.956039371150248197176036716085 0.172381751363628070085483411198 3.05836711641658908031024943597e-6
0.175377079488 0.929635733905328425809850146978 0.172479869567614855199489817068 3.0009849809795470993822950941e-6
0.175430406141333333333333333333 0.663606740476962969269549356284 0.172498530340380032108463095757 8.56160400628336451330436011929e-7
0.175637810469333333333333333333 0.998026561203381363473007397496 0.172734499875144115175541548493 3.19715992496916074442300744242e-6
0.176099582245333333333333333333 0.984820053453567047948614007707 0.173170950089297772346737876923 3.21778057603122339393156126856e-6
0.176291318357333333333333333333 0.779745714541489018027013243074 0.173328656015131607517846245724 2.32748387369509017149281907533e-6
0.17640710646 0.71354268275207896633168323439 0.173429784001363020851562028881 1.61093576190813600040561324797e-6
0.176439002518666666666666666667 0.835713180731681027421031549727 0.173475457872319603591238788898 2.73773530577681457253175538974e-6
0.1767064468 0.881937262743941948811796265489 0.173734352777555694608713337482 2.98336700328749169873902297177e-6
0.176790218924 0.969671292016980974458154577312 0.173823864484249846401172943057 3.25788582403136580088634784305e-6
0.176930078970666666666666666667 0.636902445619110766000169945492 0.173914303385470200550460219374 3.39409169952194608631762699767e-7
0.176949939057333333333333333333 0.919114190524270933731574403836 0.173969384123647280576300364506 3.13748590585981593028941870665e-6
0.177025767146666666666666666667 0.948065373223042789738552905154 0.174044572051637053792923317351 3.22836751046964525325043097799e-6
0.17728519744 0.991757927559098529100524096187 0.174295315959158667618405420634 3.36780569090988862797301948234e-6
0.177639295034666666666666666667 0.758832103976171603222658127274 0.174601813668476292723522521014 2.21601321343092252037312710429e-6
0.177780325856 0.818169273228896966613511346539 0.174743078522955338006749887499 2.74919885696086225726284109204e-6
0.177817624533333333333333333333 0.689155534056907552854918204344 0.17476090776795906973995264146 1.28199627299030188316935586545e-6
0.178097004853333333333333333333 0.86757214208764439454135970001 0.175049068856656734146968387189 3.0652555673319325801437713517e-6
0.178245959722666666666666666667 0.980434004068911466278271402698 0.175203834330699226785787844309 3.45170375496257732970806838168e-6
0.178321777818666666666666666667 0.996450361664124196775119568861 0.175277490217832548622494004179 3.50027277272495028983911663024e-6
0.178445619882666666666666666667 0.907678205307033646568024184981 0.17538397838458606546581884473 3.26430688549234512009577738964e-6
0.178663809461333333333333333333 0.963230329180039710625492971727 0.175597261978097503759199761878 3.45583914595701917315050122036e-6
0.1786824588 0.939275187542919573927421240523 0.175611985796057373009563712055 3.39118144335088366924867620776e-6
0.17898194904 0.736767035487636345833369744826 0.175868198541482303997258157701 2.02672100805502161055481911178e-6
0.179095035833333333333333333333 0.799519647955252509953479401065 0.175983908753917673640803313174 2.7191677417324634551765142206e-6
0.179244110622666666666666666667 0.663606740476962969269549356284 0.176105123966791210767329926402 8.12531542365887501004064574403e-7
0.179439658858666666666666666667 0.852172819390168508626496828213 0.176316854343289301992539146999 3.12546848407751766679403134424e-6
0.179605892425333333333333333333 0.988584492425905841412196259052 0.17649160783173050897475761439 3.63528166027055229462106852882e-6
0.179872105972 0.895296127933634643618070330601 0.176731383006816335606027461481 3.37894661560447977969636272409e-6
0.180248665029333333333333333333 0.929635733905328425809850146978 0.177091813254357159939148330228 3.54549206694950175211314612324e-6
0.1802592704 0.975395049640675789620859355259 0.177107750067908175625924098459 3.68064150447715309030062352287e-6
0.180327264381333333333333333333 0.71354268275207896633168323439 0.177135289084982452108488635811 1.73551621481532294104343542852e-6
0.180391116458666666666666666667 0.779745714541489018027013243074 0.177205500593904170390081151005 2.63390204122161048541396394826e-6
0.180425623886666666666666666667 0.956039371150248197176036716085 0.177262499312616426656646697768 3.64715400850140326907680967621e-6
0.180694548736 0.636902445619110766000169945492 0.177469820697679262339932820557 1.61661733507095067899189399768e-7
0.180742392824 0.835713180731681027421031549727 0.177545329106389620569084388839 3.15672905978078338142985840336e-6
0.180838081 0.994370206792893361879901833287 0.177657235642517691071178162697 3.80356822355269469815692506684e-6
0.181237381333333333333333333333 0.881937262743941948811796265489 0.178019289827367334884390788117 3.47789672392954327216022069377e-6
0.18167655174 0.758832103976171603222658127274 0.178415371426842557677783296872 2.4755617404188952353949079298e-6
0.181683225066666666666666666667 0.689155534056907552854918204344 0.178410524684002573826378797327 1.3117865753480385502247766521e-6
0.181732369842666666666666666667 0.919114190524270933731574403836 0.178491829841838507465326621766 3.68987739156646284362561415649e-6
0.181780213930666666666666666667 0.984820053453567047948614007707 0.178545976523391264104482333126 3.89874605810395384239203508991e-6
0.181910589414666666666666666667 0.998026561203381363473007397496 0.178670853585536605866338625052 3.95148394852873117991313422872e-6
0.182013190757333333333333333333 0.818169273228896966613511346539 0.178742078975772013907376853122 3.14919334468988616051384168043e-6
0.182083646208 0.948065373223042789738552905154 0.17882745455121285273672737991 3.83034145707274882563101503004e-6
0.182147498285333333333333333333 0.969671292016980974458154577312 0.1788907024724725694722827862 3.90338404335979580107497862642e-6
0.182549429974666666666666666667 0.86757214208764439454135970001 0.179255353422827581019675771062 3.55634432381059017860422498213e-6
0.182959325685333333333333333333 0.736767035487636345833369744826 0.17962100283566986142274260828 2.22130062442108306644239380901e-6
0.183057815104 0.663606740476962969269549356284 0.179701302815891940657077920407 7.16816910155561255522895052507e-7
0.183141557248 0.907678205307033646568024184981 0.179819768335377055636254478807 3.82197027034905356773771209229e-6
0.183194704021333333333333333333 0.991757927559098529100524096187 0.179882004772716977167488595971 4.10488611112182692694938543029e-6
0.183260036666666666666666666667 0.799519647955252509953479401065 0.179914655628981389759288778971 3.08997737017409933106728441168e-6
0.183645860433333333333333333333 0.939275187542919573927421240523 0.18029995515696125405345446628 4.00440291106799740280403705686e-6
0.183816145964 0.980434004068911466278271402698 0.180466512966923788432683270798 4.15646216627504557726510713224e-6
0.183816235904 0.852172819390168508626496828213 0.180447192533055042319697728176 3.60763671254149094057513387466e-6
0.183918627386666666666666666667 0.963230329180039710625492971727 0.180560636912326019869199303465 4.11836136608781469259248859436e-6
0.184247422302666666666666666667 0.71354268275207896633168323439 0.18082983889005959229894927121 1.84204745915656405648158080114e-6
0.18447080464 0.996450361664124196775119568861 0.181086007474602460489151597436 4.29333207383281162179311852004e-6
0.184484211253333333333333333333 0.895296127933634643618070330601 0.181083320690648337407569206035 3.93881519796841298737810914214e-6
0.18449091456 0.779745714541489018027013243074 0.181070576581538164482144343751 2.96223485010377553618706923786e-6
0.185045783129333333333333333333 0.835713180731681027421031549727 0.181602391178769847741858323211 3.62269816829585587107413286919e-6
0.185120250570666666666666666667 0.929635733905328425809850146978 0.181687780920826764651063482269 4.16775505147856219668530506621e-6
0.185399630890666666666666666667 0.988584492425905841412196259052 0.181959988782184888699962184069 4.40155042182754525177881115568e-6
0.1855488256 0.689155534056907552854918204344 0.18204928394016255461688064426 1.30105121800794916371077561175e-6
0.185580641712 0.956039371150248197176036716085 0.182125441815184358608125029633 4.32445893077949164774174911835e-6
0.185713808445333333333333333333 0.758832103976171603222658127274 0.182217324559679942773233620206 2.74427818670154383583666666624e-6
0.185721672533333333333333333333 0.975395049640675789620859355259 0.182261242319176599470455361428 4.40698248779300191763009628133e-6
0.185768315866666666666666666667 0.881937262743941948811796265489 0.182290140549900653375966022564 4.03606798792077597705386039496e-6
0.186246055658666666666666666667 0.818169273228896966613511346539 0.182728499253487389000672585295 3.58939405710033168576909045551e-6
0.186514800628 0.919114190524270933731574403836 0.182998666393831742617658347736 4.31859430290608300688376402269e-6
0.186866017033333333333333333333 0.994370206792893361879901833287 0.183341317537142456396774901223 4.63255839177487966103298643055e-6
0.186871519585333333333333333333 0.663606740476962969269549356284 0.183286699546018381430525677869 5.52051605011287008406889360913e-7
0.186936702330666666666666666667 0.736767035487636345833369744826 0.183362346077142435034462843873 2.40849759885760665546863379241e-6
0.187001855096 0.86757214208764439454135970001 0.183447844546757028184141193785 4.10770573847892710887221985816e-6
0.187141525269333333333333333333 0.948065373223042789738552905154 0.18359295215761557721088275584 4.52026204131255627666196598674e-6
0.1874250375 0.799519647955252509953479401065 0.183833032840849968696388610876 3.49199662531233010922918428741e-6
0.187460845616 0.984820053453567047948614007707 0.183899304781341322633517925475 4.69170350000537572966610648117e-6
0.187504777646666666666666666667 0.969671292016980974458154577312 0.183938124354739659693881496613 4.64863744802194443607246771504e-6
0.187837494613333333333333333333 0.907678205307033646568024184981 0.184240303669631029020655511489 4.45426825610772658527584240732e-6
0.188167580224 0.71354268275207896633168323439 0.184513049872409421618405590228 1.91990357423995215487366325414e-6
0.18818336836 0.998026561203381363473007397496 0.184580801749274809466341320135 4.84327613574293339548287222893e-6
0.188192812949333333333333333333 0.852172819390168508626496828213 0.184564013769607238736391299022 4.14551710817059679153653509405e-6
0.188590712661333333333333333333 0.779745714541489018027013243074 0.18492347368655452546183613282 3.30983899101279532900447729878e-6
0.188609262066666666666666666667 0.939275187542919573927421240523 0.184970952151257679631852555724 4.70442918150964224526199091068e-6
0.189096316534666666666666666667 0.895296127933634643618070330601 0.185420344639023157074545703007 4.57095821985725184969542177876e-6
0.189104210602666666666666666667 0.991757927559098529100524096187 0.185445007309403836185157906923 4.96659201234100438853821008932e-6
0.189173445312 0.963230329180039710625492971727 0.185505059299884188972204387661 4.88019337720388273215968127533e-6
0.189349173434666666666666666667 0.835713180731681027421031549727 0.185646194827641594942637830843 4.13806599167216797288937292715e-6
0.189386332205333333333333333333 0.980434004068911466278271402698 0.185707998171942691119494978903 4.97323271275679630074066169314e-6
0.189414426133333333333333333333 0.689155534056907552854918204344 0.185676804162381538775816778187 1.23451383983145127951514987896e-6
0.189751065150666666666666666667 0.758832103976171603222658127274 0.186007268747350490762794720719 3.01668269410824687386459994205e-6
0.189991836112 0.929635733905328425809850146978 0.18626717833170739799162108714 4.87555142892841202330437989291e-6
0.1902992504 0.881937262743941948811796265489 0.186546402912706968426684448965 4.66333351883179304230835349276e-6
0.19047892056 0.818169273228896966613511346539 0.186701900686903441767877115148 4.07066348262077084443003121617e-6
0.190619831461333333333333333333 0.996450361664124196775119568861 0.186868671236064089125164988834 5.22506796425491452358817283549e-6
0.190685224066666666666666666667 0.663606740476962969269549356284 0.18686093359508668095037097742 2.97226422529262230302418747876e-7
0.190735659537333333333333333333 0.956039371150248197176036716085 0.18696989005790599185279782916 5.10010170164574435091862979312e-6
0.190914078976 0.736767035487636345833369744826 0.187091828573218940207966668092 2.57921339677562568134576505362e-6
0.191184074666666666666666666667 0.975395049640675789620859355259 0.187394046116262322299930976337 5.24477071196978253862457719561e-6
0.191193369356 0.988584492425905841412196259052 0.187405222306652600319539345081 5.29296025171570018390065727572e-6
0.191297231413333333333333333333 0.919114190524270933731574403836 0.187489322578217242275916327537 5.03116016309967437048178717789e-6
0.191454280217333333333333333333 0.86757214208764439454135970001 0.187626055617654430987111898444 4.72390737281657388695762562993e-6
0.191590038333333333333333333333 0.799519647955252509953479401065 0.187738610413176557106493457001 3.92385971319026759794711078677e-6
0.192087738145333333333333333333 0.71354268275207896633168323439 0.188184525406928867576733720405 1.95550747193798570294569145308e-6
0.192199404330666666666666666667 0.948065373223042789738552905154 0.188340405704469891619215685843 5.3073409876685590967609857975e-6
0.192533431978666666666666666667 0.907678205307033646568024184981 0.188645034403823070304985812985 5.16813802720848698815367390687e-6
0.192569389994666666666666666667 0.852172819390168508626496828213 0.18866684490106739470757894619 4.74232127309405904865349547417e-6
0.192690510762666666666666666667 0.779745714541489018027013243074 0.188763769118134195823918728478 3.67260231766244482407284979817e-6
0.192862057008 0.969671292016980974458154577312 0.188965361225062218276393844877 5.50459813287697487672615055039e-6
0.192893953066666666666666666667 0.994370206792893361879901833287 0.189000114649133609858216755238 5.60102078352201933971409504952e-6
0.193141477301333333333333333333 0.984820053453567047948614007707 0.189230030566808245862880694532 5.60937472059496926698782147725e-6
0.193280026666666666666666666667 0.689155534056907552854918204344 0.189292690422878783012052037231 1.09307411536281553969305826973e-6
0.1935726637 0.939275187542919573927421240523 0.189624344961573538424040244712 5.50033755768701484676389502198e-6
0.19365256374 0.835713180731681027421031549727 0.189676278856553216988430861707 4.70469406732217768476207297121e-6
0.193708421816 0.895296127933634643618070330601 0.189741923785869306907337107733 5.28174750788461546157554278796e-6
0.193788321856 0.758832103976171603222658127274 0.18978478688096958462439176754 3.28520175360143921535566592704e-6
0.194428263237333333333333333333 0.963230329180039710625492971727 0.190429795018449543159270584411 5.75156096131814988733335115497e-6
0.194456147305333333333333333333 0.998026561203381363473007397496 0.190463138947097437500726548866 5.89003867858490100803226653836e-6
0.194711785461333333333333333333 0.818169273228896966613511346539 0.190661832077725899132622574393 4.59274736976129467023177567012e-6
0.194830184933333333333333333333 0.881937262743941948811796265489 0.190787562900969137289920780101 5.3652926307679281001602813779e-6
0.194863421653333333333333333333 0.929635733905328425809850146978 0.190829399067573779151276131131 5.67730711333774249605851424678e-6
0.194891455621333333333333333333 0.736767035487636345833369744826 0.190809037224333192682143396521 2.72156977641434222685434682716e-6
0.194956518446666666666666666667 0.980434004068911466278271402698 0.190927428015306069355471869394 5.91444692572519750077358213692e-6
0.195013717184 0.991757927559098529100524096187 0.190983306711347307422043959204 5.96802083629013279236498694505e-6
0.195755039166666666666666666667 0.799519647955252509953479401065 0.191630945675305941516257596005 4.38279325162657588804612399427e-6
0.195890677362666666666666666667 0.956039371150248197176036716085 0.191795142111338057170009134527 5.98418566649374834564039311092e-6
0.195906705338666666666666666667 0.86757214208764439454135970001 0.191789487976966121458049416138 5.40941158930684604307051005242e-6
0.196007896066666666666666666667 0.71354268275207896633168323439 0.191843855021137168935258003211 1.93168183975440093996637438782e-6
0.196079662198666666666666666667 0.919114190524270933731574403836 0.191963215026467500755061891084 5.83552380495191558989360435046e-6
0.1966464768 0.975395049640675789620859355259 0.1925053406211895729164221613 6.20608922108181872546410410218e-6
0.196768858282666666666666666667 0.996450361664124196775119568861 0.192624336451770989103601280887 6.31263475166421993339675509854e-6
0.196790308864 0.779745714541489018027013243074 0.192591026936380650177014143594 4.04454908143172362210165922533e-6
0.19694596704 0.852172819390168508626496828213 0.192755200733412907691059617488 5.40127149558084262190787630039e-6
0.196987107821333333333333333333 0.988584492425905841412196259052 0.192826341227928899945375822198 6.32386155830825976126427082535e-6
0.1971456272 0.689155534056907552854918204344 0.192896533467696578283062401094 8.53041186552873890234507717759e-7
0.197229369344 0.907678205307033646568024184981 0.193033398281099043399680283941 5.97091710742327821622080285472e-6
0.197257283392 0.948065373223042789738552905154 0.193069143336196715063923027101 6.20117536324016578796736657066e-6
0.197825578561333333333333333333 0.758832103976171603222658127274 0.193549448102811650649393193312 3.53974882527968072926414020793e-6
0.197955954045333333333333333333 0.835713180731681027421031549727 0.193692169491971716917420020035 5.32373459081469444686102420508e-6
0.198219336369333333333333333333 0.969671292016980974458154577312 0.193971629869158000575952394578 6.48307824788959232495008187045e-6
0.198320527097333333333333333333 0.895296127933634643618070330601 0.194047515022334128260974763231 6.07766486786703544261349452537e-6
0.198536065333333333333333333333 0.939275187542919573927421240523 0.194259489399383877150227016463 6.4012097240020601194557765729e-6
0.198822108986666666666666666667 0.984820053453567047948614007707 0.194537233794407608865989590057 6.66611580140190335541691650763e-6
0.198868832266666666666666666667 0.736767035487636345833369744826 0.194513544799922734950894673075 2.82044032645840940131690467403e-6
0.1989218891 0.994370206792893361879901833287 0.194632538957181062116080420049 6.72524619017317648744839692107e-6
0.198944650362666666666666666667 0.818169273228896966613511346539 0.194607829358937385259305035376 5.1544210315355570166737584804e-6
0.199361119466666666666666666667 0.881937262743941948811796265489 0.195013094376020444481818163741 6.14742796117546774873103645179e-6
0.199683081162666666666666666667 0.963230329180039710625492971727 0.195334096166726687965162452166 6.74384567410054480320399198701e-6
0.199735007194666666666666666667 0.929635733905328425809850146978 0.195373824339208408201891283412 6.5818172202279147373226470649e-6
0.19992004 0.799519647955252509953479401065 0.195509582438204213054597863143 4.86449613008864255577095692986e-6
0.199928053988 0.71354268275207896633168323439 0.195490613570432336287648128231 1.82692116150722715579379350573e-6
0.20035913046 0.86757214208764439454135970001 0.195937630330740848166032792717 6.16843136580293100713988682823e-6
0.200526704688 0.980434004068911466278271402698 0.196123926093858793083812312778 6.99332493571755583593130545797e-6
0.200728926250666666666666666667 0.998026561203381363473007397496 0.19631663737855698763637813384 7.11027429401076130762169845606e-6
0.200862092984 0.919114190524270933731574403836 0.196419748296430709211286567013 6.73980401240414577636186895092e-6
0.200890106965333333333333333333 0.779745714541489018027013243074 0.196404797177751073904559882093 4.41737401993078939782624545221e-6
0.200923223765333333333333333333 0.991757927559098529100524096187 0.196495868052907145987023936325 7.1248992802825351797742568196e-6
0.201011227733333333333333333333 0.689155534056907552854918204344 0.19648790885963443219078620619 4.85212656628753210021603622634e-7
0.201045695188 0.956039371150248197176036716085 0.196600482825698120869973528584 6.98741154610278638482920097503e-6
0.201322544085333333333333333333 0.852172819390168508626496828213 0.196828583011930561950080941742 6.12477062278248734289697097848e-6
0.201862835266666666666666666667 0.758832103976171603222658127274 0.197300807086908250869126598518 3.76710149484486543565155282038e-6
0.201925306709333333333333333333 0.907678205307033646568024184981 0.197404820716925496695906775193 6.87011033302708428220332428305e-6
0.202108878933333333333333333333 0.975395049640675789620859355259 0.197594290308932403472202676369 7.30363944825713651755954332791e-6
0.202259344350666666666666666667 0.835713180731681027421031549727 0.19769337957016982191040356778 5.99539381364408242820067317206e-6
0.202315162453333333333333333333 0.948065373223042789738552905154 0.197778480090500253500164737119 7.21229253472578356881014947677e-6
0.202780846286666666666666666667 0.988584492425905841412196259052 0.198222361243822560119611741513 7.5090463230044097633423812464e-6
0.202846208912 0.736767035487636345833369744826 0.19820490896951322577941470132 2.85643000902380070740006763474e-6
0.202917885104 0.996450361664124196775119568861 0.198351836314538733368736367888 7.57382423575931006579085236084e-6
0.202932632378666666666666666667 0.895296127933634643618070330601 0.198336562518952096035670834788 6.96538461397033677218730610122e-6
0.203177515264 0.818169273228896966613511346539 0.198539414629132404567047449455 5.75294356576427645837697327933e-6
0.203499466966666666666666666667 0.939275187542919573927421240523 0.19887572849193186147318620951 7.41682712546738295697125131563e-6
0.203576615730666666666666666667 0.969671292016980974458154577312 0.19895613321865973922249443814 7.5959380450532297073071024972e-6
0.203848211909333333333333333333 0.71354268275207896633168323439 0.199124360339521782770564076338 1.61447039794139576057373980895e-6
0.203892054 0.881937262743941948811796265489 0.199222458344081699016759502331 7.01512111139109065033616147336e-6
0.204085040833333333333333333333 0.799519647955252509953479401065 0.199374050257617314282793725986 5.36244332093741713284075127625e-6
0.204502740672 0.984820053453567047948614007707 0.199819977442375820035241277209 7.8760568002302728585724551065e-6
0.204606592736 0.929635733905328425809850146978 0.199899822581036580436720591609 7.5983292703052023117368399882e-6
0.204811555581333333333333333333 0.86757214208764439454135970001 0.200069958432042909920091675507 7.00471178174611451285815124487e-6
0.204937899088 0.963230329180039710625492971727 0.200217201212529345961201710813 7.86872891825489678261829987216e-6
0.204949825133333333333333333333 0.994370206792893361879901833287 0.200237482565916710869489392438 8.0225530607695359512656759441e-6
0.204989905066666666666666666667 0.779745714541489018027013243074 0.200204615103624437528691412169 4.77990019952392458946773735475e-6
0.205644523769333333333333333333 0.919114190524270933731574403836 0.200858314036820811415834904262 7.75257596050367480859884832338e-6
0.205699121130666666666666666667 0.852172819390168508626496828213 0.200886480022253915112701875451 6.91444767494633330136006856812e-6
0.205900091972 0.758832103976171603222658127274 0.20103840311057009490791980384 3.9502022174341041760701238155e-6
0.206096890929333333333333333333 0.980434004068911466278271402698 0.201296600478434457648640806998 8.22380657621565470019194964978e-6
0.206200713013333333333333333333 0.956039371150248197176036716085 0.201385183839938009804281513568 8.12084983587568115150748684453e-6
0.206562734656 0.835713180731681027421031549727 0.201679408003036596292044054038 6.7185643583505387622130409223e-6
0.206621244074666666666666666667 0.907678205307033646568024184981 0.201758714379727159472774955326 7.87331367307188883372033881553e-6
0.206823585557333333333333333333 0.736767035487636345833369744826 0.201882671538679408412971290324 2.80530923760776222733995568518e-6
0.206832730346666666666666666667 0.991757927559098529100524096187 0.201981638553248056055771350831 8.45385339281188350170817577989e-6
0.207001705196 0.998026561203381363473007397496 0.202140048328117589834857228953 8.52380330802757886408814341196e-6
0.207373041514666666666666666667 0.948065373223042789738552905154 0.202467718097091192845414396983 8.35116682374158822029535913699e-6
0.207410380165333333333333333333 0.818169273228896966613511346539 0.202456095503962314774696999044 6.38367108072531138471409905067e-6
0.20754473766 0.895296127933634643618070330601 0.202608497575845035185639611098 7.95139225833301510399124998601e-6
0.207571281066666666666666666667 0.975395049640675789620859355259 0.202660044817501037387834342837 8.55103085523745524733635100884e-6
0.207768369830666666666666666667 0.71354268275207896633168323439 0.202744638201069203968249441583 1.26130795146854071506147414906e-6
0.208250041666666666666666666667 0.799519647955252509953479401065 0.203223863553750651919339844438 5.86754727910939524984658619382e-6
0.208422988533333333333333333333 0.881937262743941948811796265489 0.203415102399148813717094464552 7.97348027878640641404918474498e-6
0.2084628686 0.939275187542919573927421240523 0.203472392342245328398845034074 8.55733845380097705225922132939e-6
0.208574584752 0.988584492425905841412196259052 0.20359228159349944978757982473 8.86496730079782505192097557701e-6
0.208933895092 0.969671292016980974458154577312 0.203918059940833600940969783511 8.8562058950685695370660029438e-6
0.209066911925333333333333333333 0.996450361664124196775119568861 0.204049985162921455619873136415 9.02745718103354093694133428103e-6
0.209089703168 0.779745714541489018027013243074 0.203990000208988698803163068646 5.11729790371514225321989590024e-6
0.209263980702666666666666666667 0.86757214208764439454135970001 0.204185934110445097731425997938 7.92140384077821918910479830586e-6
0.209478178277333333333333333333 0.929635733905328425809850146978 0.204406749556678832375576708452 8.73622510833536676045973692245e-6
0.209937348677333333333333333333 0.758832103976171603222658127274 0.204761759150392852795950984086 4.0673228813682278183241009751e-6
0.210075698176 0.852172819390168508626496828213 0.204928365708639459407630975931 7.77094768498791910111587741242e-6
0.210183372357333333333333333333 0.984820053453567047948614007707 0.205077309204629619034649730774 9.25446649093356358582921380816e-6
0.210192717013333333333333333333 0.963230329180039710625492971727 0.205078334965887172831209201536 9.13847165043519460084127825038e-6
0.210426954554666666666666666667 0.919114190524270933731574403836 0.205278290945050164499886431856 8.88256191676373345775642405826e-6
0.210800962202666666666666666667 0.736767035487636345833369744826 0.205546357438345927943879832932 2.63684556001306995109989357524e-6
0.210866124961333333333333333333 0.835713180731681027421031549727 0.205649738843780369813856918582 7.49050449655055927408922787961e-6
0.210977761166666666666666666667 0.994370206792893361879901833287 0.205813819082816509762763021872 9.51102781634538709825493425923e-6
0.21131718144 0.907678205307033646568024184981 0.206094478540316104960869306251 8.98840626442758287915015257772e-6
0.211355730838666666666666666667 0.956039371150248197176036716085 0.206148503247173429718450719911 9.39653657309708504511706672906e-6
0.211643245066666666666666666667 0.818169273228896966613511346539 0.206357364129051431116470244869 7.03956772642408053356316968072e-6
0.211667077170666666666666666667 0.980434004068911466278271402698 0.206444544239361467880956653092 9.62040428684008636580477481425e-6
0.211688527752 0.71354268275207896633168323439 0.206350972705798730045275918496 7.2692175279945576023364306649e-7
0.212156842941333333333333333333 0.895296127933634643618070330601 0.20686273787833310155354596154 9.04208362261072424410206577155e-6
0.2124150425 0.799519647955252509953479401065 0.207058520734445086456006723335 6.36733051160346368440713480069e-6
0.212430920576 0.948065373223042789738552905154 0.20713614625284567628880352758 9.62899471869647355501310733711e-6
0.212742236928 0.991757927559098529100524096187 0.207439548006126858430776740642 9.97176582088928123326241011818e-6
0.212953923066666666666666666667 0.881937262743941948811796265489 0.207590460315140897286049034673 9.0270441733547577009285152749e-6
0.2130336832 0.975395049640675789620859355259 0.20770173970209318345859616472 9.9617957869178397160534240686e-6
0.213189501269333333333333333333 0.779745714541489018027013243074 0.207760455415945033124567655333 5.41049333888176032921802312352e-6
0.213274484141333333333333333333 0.998026561203381363473007397496 0.20793210065523033502137822662 0.0000101512813509830353921528912609
0.213426270233333333333333333333 0.939275187542919573927421240523 0.208048797798262094154800477769 9.8333530333301325310904600622e-6
0.213716405824 0.86757214208764439454135970001 0.208285004766353085852830446042 8.92071634971437488891663705787e-6
0.213974605382666666666666666667 0.758832103976171603222658127274 0.208470380969350698363587418812 4.09108355379628116108784577752e-6
0.214291174453333333333333333333 0.969671292016980974458154577312 0.208856584770931131987475381903 0.0000102771868090801417086899055457
0.214349763818666666666666666667 0.929635733905328425809850146978 0.208893947593768461503916685518 0.0000100053870221175480177159780369
0.214368323217333333333333333333 0.988584492425905841412196259052 0.208935084676093364452674997968 0.0000104078303832667426733785571768
0.214452275221333333333333333333 0.852172819390168508626496828213 0.208953699087149143298028006625 8.6933054576661313611893615794e-6
0.214778338848 0.736767035487636345833369744826 0.209195473850896690991268629138 2.3136510129861114615172624641e-6
0.215169515266666666666666666667 0.835713180731681027421031549727 0.209603840535576003268273080288 8.30622094762842997765886852156e-6
0.21520938534 0.919114190524270933731574403836 0.20967904433987015300215820737 0.0000101385152805956507507819432375
0.215215938746666666666666666667 0.996450361664124196775119568861 0.209717577469441668774999062004 0.0000106932793516644568895761564472
0.215447534938666666666666666667 0.963230329180039710625492971727 0.209916708708836128429249906904 0.0000105656577725075643161571134767
0.215864004042666666666666666667 0.984820053453567047948614007707 0.210308261154106648423911748697 0.0000108171776042853944770524300918
0.215876109968 0.818169273228896966613511346539 0.210242696398938838253904882269 7.7105781578361200154811768567e-6
0.216013118805333333333333333333 0.907678205307033646568024184981 0.210411498942035639982912475836 0.000010222912685930316412766054706
0.216510748664 0.956039371150248197176036716085 0.210889685885298124982245169871 0.0000108263810694217913500198531957
0.216580043333333333333333333333 0.799519647955252509953479401065 0.210877503231777667786078470134 6.84531176006692887742705937388e-6
0.216768948222666666666666666667 0.895296127933634643618070330601 0.211098686967228339805322958945 0.0000102435534088119915784272689965
0.2170056972 0.994370206792893361879901833287 0.211360404081839071013651456145 0.0000112096482533405663022094653766
0.217237263412 0.980434004068911466278271402698 0.211566835306000756323913416186 0.0000111985728787317187030793078725
0.217289299370666666666666666667 0.779745714541489018027013243074 0.211515465996558180994954860157 5.63500030286983955122732769892e-6
0.2174848576 0.881937262743941948811796265489 0.211747951117628028313852554363 0.000010179731529983146295492057017
0.217488799637333333333333333333 0.948065373223042789738552905154 0.211783040152564323558951492761 0.0000110573141046985312747720048442
0.218011862088 0.758832103976171603222658127274 0.212163756133636232235240879638 3.98729139057779697099785990163e-6
0.218168830945333333333333333333 0.86757214208764439454135970001 0.212366602748524790604001057047 0.0000100036692613783608442808231109
0.218389671866666666666666666667 0.939275187542919573927421240523 0.212604248606445062411164855698 0.0000112555512381948998009396780776
0.218496085333333333333333333333 0.975395049640675789620859355259 0.212718496023431023441234279501 0.0000115506306837405536581109197908
0.218651743509333333333333333333 0.991757927559098529100524096187 0.21286850964072397611477940121 0.000011697232282476165147015978862
0.218755715493333333333333333333 0.736767035487636345833369744826 0.212829509284806386920187430986 1.789802001865004798315429968e-6
0.218828852266666666666666666667 0.852172819390168508626496828213 0.212961923294504388867666196754 9.67875848405841806184452430991e-6
0.21922134936 0.929635733905328425809850146978 0.21336074558898302721867288717 0.0000114158011846327395539316902786
0.219472905572 0.835713180731681027421031549727 0.213541164957812579604230249693 9.15813836014914165717637818696e-6
0.219547263086666666666666666667 0.998026561203381363473007397496 0.213691504240582053070296635674 0.0000120139450284928219860863694697
0.219648453814666666666666666667 0.969671292016980974458154577312 0.213770868604503763413198043878 0.0000118727100202047787369504908244
0.219991816125333333333333333333 0.919114190524270933731574403836 0.214059925730356142003800400009 0.0000115296615647505330352226048385
0.220108974869333333333333333333 0.818169273228896966613511346539 0.214111550900477017471279649904 8.38289792169503700407861226273e-6
0.220162061682666666666666666667 0.988584492425905841412196259052 0.214249737337407555118355840323 0.0000121548367908705603905429537172
0.220702352864 0.963230329180039710625492971727 0.214731519977476822230807000597 0.0000121638281760284222449050348577
0.220709056170666666666666666667 0.907678205307033646568024184981 0.214709147061536342337549978247 0.0000115843199518806536879781167145
0.220745044166666666666666666667 0.799519647955252509953479401065 0.214680274560323036466026857113 7.28000572197394075593392946746e-6
0.221364965568 0.996450361664124196775119568861 0.215353389199092440711477010851 0.0000125917137596098878479290408988
0.221381053504 0.895296127933634643618070330601 0.215315733801681615755766748559 0.0000115611523348394797155178039619
0.221389097472 0.779745714541489018027013243074 0.215254498616239008610495825268 5.75989443438282027898039218766e-6
0.221544635728 0.984820053453567047948614007707 0.215511850437676769195278384519 0.0000125804963884728231441233186383
0.221665766489333333333333333333 0.956039371150248197176036716085 0.215607963131221125079080362271 0.0000124229950393642045498093241038
0.222015792133333333333333333333 0.881937262743941948811796265489 0.215886978576125474313936291971 0.0000114343776626804080336852971573
0.222049118793333333333333333333 0.758832103976171603222658127274 0.215841353044523751032597492147 3.71358234599230868579497720301e-6
0.222546678698666666666666666667 0.948065373223042789738552905154 0.21640766185751266324912871649 0.0000126481045090543764449609436417
0.222621256066666666666666666667 0.86757214208764439454135970001 0.216430144162956306697960955838 0.0000111695808245407766130462686411
0.222733092138666666666666666667 0.736767035487636345833369744826 0.216447932664416651015275747769 1.0092303813686624722925757277e-6
0.222807449653333333333333333333 0.980434004068911466278271402698 0.216662537710580720271043925388 0.0000129734648521375097822335744443
0.223033633233333333333333333333 0.994370206792893361879901833287 0.216876075886578642349594252462 0.0000131372205824502370266138131124
0.223205429312 0.852172819390168508626496828213 0.216952464690345965741754805637 0.0000107220839105638881553261586765
0.2233530735 0.939275187542919573927421240523 0.217138034731693527460704484339 0.0000128351426168882246986227998051
0.223776295877333333333333333333 0.835713180731681027421031549727 0.217461146504033518372444749445 0.000010035137951856688200243326724
0.223958487466666666666666666667 0.975395049640675789620859355259 0.217709420919990915887043131134 0.0000133324309189754616356768408941
0.224092934901333333333333333333 0.929635733905328425809850146978 0.217806458531001107733918341581 0.0000129775031527972186508439030114
0.224341839770666666666666666667 0.818169273228896966613511346539 0.217963368024924894993608649416 9.03808389438437512404501166348e-6
0.224561250090666666666666666667 0.991757927559098529100524096187 0.218267420109726509462796678796 0.0000136484776381096472813658593437
0.224774246910666666666666666667 0.919114190524270933731574403836 0.218420272362151045318708458757 0.000013064521253909698735949820657
0.224910045 0.799519647955252509953479401065 0.218466279215026113898076837294 7.64383814015651023957303900276e-6
0.225005733176 0.969671292016980974458154577312 0.218660058782918357896885238064 0.0000136568367407073062480185576137
0.225404993536 0.907678205307033646568024184981 0.21898677968641445264637013955 0.0000130797568607134178878360396104
0.225488895573333333333333333333 0.779745714541489018027013243074 0.218977000343633010500159432113 5.74647037935899125208461061331e-6
0.225820042032 0.998026561203381363473007397496 0.219416949581928665108148158593 0.0000141338948630302627907459485101
0.225955800148 0.988584492425905841412196259052 0.219535191081707591261483559591 0.0000141236428541100598996309996451
0.225957170789333333333333333333 0.963230329180039710625492971727 0.219521952975009140452187763674 0.0000139462981987415576871799711352
0.225993158785333333333333333333 0.895296127933634643618070330601 0.219513251855958879423093578937 0.000012999664821252048941251585823
0.226086375498666666666666666667 0.758832103976171603222658127274 0.219502619990772086594311869802 3.21784190954226279894905779541e-6
0.226546726666666666666666666667 0.881937262743941948811796265489 0.220006930444107585287248343914 0.0000127924145024168245806363484892
0.226820784314666666666666666667 0.956039371150248197176036716085 0.220302552934120922325772662808 0.00001419927170366877682766432211
0.227073681188 0.86757214208764439454135970001 0.220475028463013158734745290327 0.0000124156500855493917539111952994
0.227225267413333333333333333333 0.984820053453567047948614007707 0.220687078996224873126627161926 0.0000145616538364381766363376806461
0.227513992389333333333333333333 0.996450361664124196775119568861 0.220956178562448479454019320432 0.0000147440032377502942826126375256
0.227582006357333333333333333333 0.852172819390168508626496828213 0.220924732071745376284196480064 0.0000118149553693369460641291318365
0.22760455776 0.948065373223042789738552905154 0.221009260126763070694953750653 0.0000144133156951895441588494346095
0.228079686182666666666666666667 0.835713180731681027421031549727 0.221363201068250130917165888669 0.000010921932350951862077026447172
0.228316475133333333333333333333 0.939275187542919573927421240523 0.22164943243575023952558787856 0.0000145833648128074894760417195289
0.228377635894666666666666666667 0.980434004068911466278271402698 0.22173070108289909465239802634 0.0000149613723635053252712711637856
0.228574704672 0.818169273228896966613511346539 0.221797568817985908273353858134 9.65200007606984276028398747052e-6
0.228964520442666666666666666667 0.929635733905328425809850146978 0.222230387621579272070553424407 0.0000147007775022936830209385976407
0.229061569266666666666666666667 0.994370206792893361879901833287 0.222359656697627434494050397134 0.0000153144844009264774423836257782
0.229075045833333333333333333333 0.799519647955252509953479401065 0.222234941696882330783852822595 7.90188787880024346417500195834e-6
0.2294208896 0.975395049640675789620859355259 0.222673607861163089724812066844 0.0000153225097584470022875466109261
0.229556677696 0.919114190524270933731574403836 0.222759406871777000515403667548 0.0000147517214119694794526054837053
0.229588693674666666666666666667 0.779745714541489018027013243074 0.222682397640229672635483592985 5.54668854126082625229700738715e-6
0.230100930901333333333333333333 0.907678205307033646568024184981 0.223243738082821986932626214827 0.000014715426576417341090821140943
0.230123632204 0.758832103976171603222658127274 0.22314698425893934707356084863 2.43638688504386268590592136106e-6
0.230363012537333333333333333333 0.969671292016980974458154577312 0.223523289033468604387255086966 0.0000156445204103475640416009579013
0.230470756672 0.991757927559098529100524096187 0.223635160909776551509813141033 0.0000158444983406922153440043359904
0.230605264066666666666666666667 0.895296127933634643618070330601 0.223690598594934332535918274823 0.0000145625545074197583509541833808
0.2310776612 0.881937262743941948811796265489 0.224107177456518651459399525529 0.0000142534589381172690712455138483
0.231211988714666666666666666667 0.963230329180039710625492971727 0.224287178522290336029845768947 0.000015927009686281390318415193331
0.231526106309333333333333333333 0.86757214208764439454135970001 0.224500637238475946419422968872 0.0000137363282318274999150955679475
0.231749538613333333333333333333 0.988584492425905841412196259052 0.224790383094998529261583477993 0.0000163322826405466464623366217085
0.231958583402666666666666666667 0.852172819390168508626496828213 0.224878115473527610828167525037 0.0000129451594588533228580181829244
0.23197580214 0.956039371150248197176036716085 0.224972659715351957474954478333 0.0000161684878747847422152388412026
0.232092820977333333333333333333 0.998026561203381363473007397496 0.225107109323708727739769566833 0.0000165336893611921137234684444255
0.232383076488 0.835713180731681027421031549727 0.225246724990826194636697077953 0.0000117978326523968047645462342571
0.232662436821333333333333333333 0.948065373223042789738552905154 0.225587069857749032792247621213 0.0000163654289474472904604321690449
0.232807569573333333333333333333 0.818169273228896966613511346539 0.225613554013543539489602505566 0.00001019357340535846528265265209
0.232905899098666666666666666667 0.984820053453567047948614007707 0.225832935733288385060742420121 0.0000167772692454866885453634703394
0.233240046666666666666666666667 0.799519647955252509953479401065 0.225985665443589492872462312538 8.01030444191475769040595455208e-6
0.233279876766666666666666666667 0.939275187542919573927421240523 0.226137703897396200497752975891 0.0000165115159550655306742067455715
0.233663019210666666666666666667 0.996450361664124196775119568861 0.226524687561681946514061638507 0.0000171706724713356844749555383578
0.233688491776 0.779745714541489018027013243074 0.226370095403945295847842583522 5.10138857728516735137966775804e-6
0.233836105984 0.929635733905328425809850146978 0.226631818894558621452798487042 0.00001659541812507300609526108869
0.233947822136 0.980434004068911466278271402698 0.226770361573019340979535217178 0.0000171786359562416778919405539363
0.234160888909333333333333333333 0.758832103976171603222658127274 0.22677385128564289751513828256 1.29186027311983559214020200649e-6
0.234339108481333333333333333333 0.919114190524270933731574403836 0.227076636712734260488972697337 0.0000165993323504594340777900422647
0.234796868266666666666666666667 0.907678205307033646568024184981 0.227479347920471837348257752884 0.0000164969842779811343015841346108
0.234883291733333333333333333333 0.975395049640675789620859355259 0.227610137131073548666030164614 0.0000175362613548521082254546445999
0.2350895053 0.994370206792893361879901833287 0.227809952910004731639500178419 0.0000177614274601158155236292433463
0.235217369348 0.895296127933634643618070330601 0.22784711469351695923410640127 0.0000162516972132820094914537758722
0.235608595733333333333333333333 0.881937262743941948811796265489 0.228187072713010921445624170536 0.0000158146426249368449640972879967
0.235720291898666666666666666667 0.969671292016980974458154577312 0.22835968003970879460497247259 0.0000178503511318483750392063535759
0.235978531430666666666666666667 0.86757214208764439454135970001 0.228506333448692395410046842627 0.0000151224868268978158829877693646
0.236335160448 0.852172819390168508626496828213 0.228811985273322771144151747385 0.0000140956193615102369438255803301
0.236380263253333333333333333333 0.991757927559098529100524096187 0.228970598993264274304187734593 0.0000183045568432894361501167591504
0.23646680664 0.963230329180039710625492971727 0.229026354231567518890509727325 0.0000181200796316469665280068157838
0.236686466793333333333333333333 0.835713180731681027421031549727 0.229111093965368343958580947049 0.0000126357448029484486648025355785
0.237040434474666666666666666667 0.818169273228896966613511346539 0.229410702869207160569866415271 0.00001062330726495069474152794439
0.237130819965333333333333333333 0.956039371150248197176036716085 0.229617474705655124766201131177 0.0000183437439940845706009211506179
0.2374050475 0.799519647955252509953479401065 0.22971783181777710781342316203 7.91458673667502695009398946682e-6
0.237543277078666666666666666667 0.988584492425905841412196259052 0.23001423559549713078300238105 0.0000187993291044287126373954804285
0.237720315882666666666666666667 0.948065373223042789738552905154 0.230140312259536185415219238288 0.000018516836200551485281756079348
0.237788289877333333333333333333 0.779745714541489018027013243074 0.230039476025812699543500602439 4.33817175613948984898615736136e-6
0.2382432784 0.939275187542919573927421240523 0.230602097323712497156030373404 0.0000186308082302332166496256423709
0.238365599922666666666666666667 0.998026561203381363473007397496 0.230760639474762112168145141 0.0000192364649844533719119593327117
0.238586530784 0.984820053453567047948614007707 0.230948395598374602201653050957 0.0000192450184381931625808869485495
0.238707691525333333333333333333 0.929635733905328425809850146978 0.231010023917564077374792593615 0.0000186710510560152120583083952274
0.239121539266666666666666666667 0.919114190524270933731574403836 0.23137125343396029204172521829 0.0000186146825611463537340041786069
0.239492805632 0.907678205307033646568024184981 0.231692917945488942198482826153 0.0000184285206410219915411084968268
0.239518008377333333333333333333 0.980434004068911466278271402698 0.231780542303134048366170641924 0.0000196418415785413113809088282404
0.239812046032 0.996450361664124196775119568861 0.232057642851847533577487897306 0.0000198942649255747428812473199672
0.239829474629333333333333333333 0.895296127933634643618070330601 0.231982123073934595142783527622 0.0000180670053418075199318203690627
0.240139530266666666666666666667 0.881937262743941948811796265489 0.232245950552179704839679272112 0.00001747004133470581717384411165
0.240345693866666666666666666667 0.975395049640675789620859355259 0.232518075975919865305429813268 0.000019989840130846923923374352167
0.240430956552 0.86757214208764439454135970001 0.232491460133132059632107612457 0.0000165606726580420905866147799245
0.240711737493333333333333333333 0.852172819390168508626496828213 0.2327256909709788851683290362 0.0000152432509568747502691594628193
0.240989857098666666666666666667 0.835713180731681027421031549727 0.232955662017987918235335029404 0.000013400617668417498837610725584
0.24107757126 0.969671292016980974458154577312 0.23316833959333567617532330637 0.0000202893997856124782755128323208
0.241117441333333333333333333333 0.994370206792893361879901833287 0.233225756871687280158940781096 0.000020498537290282377840770259085
0.241273299376 0.818169273228896966613511346539 0.233188372115184304705875532654 0.0000108915487695507692274982410038
0.241570048333333333333333333333 0.799519647955252509953479401065 0.233430799132684427075280384142 7.5475381487744960060749998738e-6
0.241721624565333333333333333333 0.963230329180039710625492971727 0.233738624577151767929466233553 0.0000205398970525279361473960310139
0.241888087978666666666666666667 0.779745714541489018027013243074 0.233689898659072212081904740045 3.16906158556956279870124300468e-6
0.242285837790666666666666666667 0.956039371150248197176036716085 0.234236175558244221306113832283 0.0000207386307505969038119299318226
0.242289769834666666666666666667 0.991757927559098529100524096187 0.23427258811041714023602499039 0.0000210482047911271474393828725255
0.242778194944 0.948065373223042789738552905154 0.234668194612263170934953168861 0.000020879913450522982275076200315
0.243206680033333333333333333333 0.939275187542919573927421240523 0.235041845846630388915551391658 0.0000209522719935110130763850817111
0.243337015544 0.988584492425905841412196259052 0.235205659539938063675441794041 0.0000215427810296400470975269484008
0.243579277066666666666666666667 0.929635733905328425809850146978 0.235364258764594867417268065767 0.0000209366885362992385816937180953
0.243903970052 0.919114190524270933731574403836 0.23564253256640411648787285445 0.0000208039651035630923240300918819
0.244188742997333333333333333333 0.907678205307033646568024184981 0.23588373957398933553440465406 0.0000205123263776392993291141878556
0.244267162469333333333333333333 0.984820053453567047948614007707 0.236032421092962079511750766157 0.0000219823908760056743859502606783
0.244441579910666666666666666667 0.895296127933634643618070330601 0.236094928215983851402874175973 0.0000200054554656282974642279474591
0.244638378868 0.998026561203381363473007397496 0.236376181193032093957049271049 0.0000222644295256194001913420269671
0.2446704648 0.881937262743941948811796265489 0.236283125545992455732159184766 0.0000192095989920047438603391505036
0.244883381673333333333333333333 0.86757214208764439454135970001 0.23645533953533180118393230881 0.0000180318336066981008391703966736
0.245088194618666666666666666667 0.980434004068911466278271402698 0.236760254098883282125281330248 0.0000223674257556780013898217209753
0.245088314538666666666666666667 0.852172819390168508626496828213 0.236618560196775142209895260805 0.0000163575780527008741774278283076
0.245293247404 0.835713180731681027421031549727 0.236779760199406584301549512326 0.0000140478206354220466993971929771
0.245506164277333333333333333333 0.818169273228896966613511346539 0.236945894962587724124477307549 0.0000109364721744479077316768177967
0.245735049166666666666666666667 0.799519647955252509953479401065 0.237123901770182738809754910139 6.82685679037347172101620234235e-6
0.245808096 0.975395049640675789620859355259 0.237396479370578095909873257964 0.0000226988412153885937259092196242
0.245961072853333333333333333333 0.996450361664124196775119568861 0.237553757045401375374035101854 0.0000229361298995461315815052786994
0.24598788608 0.779745714541489018027013243074 0.237320698540187572781244575483 1.48776353642042766680557879935e-6
0.246434850621333333333333333333 0.969671292016980974458154577312 0.237948362951990919250876338428 0.0000229767451641153346874124616903
0.246976442490666666666666666667 0.963230329180039710625492971727 0.238423121368921709583195270333 0.0000232004746314825517598038404342
0.247145377366666666666666666667 0.994370206792893361879901833287 0.238605847895447466397413272227 0.0000235462658567530544396756744641
0.247440855616 0.956039371150248197176036716085 0.238827926636846096213615827091 0.000023366481972110975833263630184
0.247836074005333333333333333333 0.948065373223042789738552905154 0.239169910382268507974932698879 0.0000234667740685415644303338362135
0.248170081666666666666666666667 0.939275187542919573927421240523 0.239456168126392570182219493974 0.0000234863774613026659185919857552
0.248199276416 0.991757927559098529100524096187 0.239539968459610266552925323475 0.0000240946614335365424442285651075
0.248450862608 0.929635733905328425809850146978 0.239693763545218911070874977854 0.0000234004998408067462547775034354
0.248686400837333333333333333333 0.919114190524270933731574403836 0.239889732394062540346275428047 0.0000231719379657982899753617423832
0.248884680362666666666666666667 0.907678205307033646568024184981 0.240051086081590701729350387334 0.000022748551578013676637586508231
0.249053685192 0.895296127933634643618070330601 0.240184815062678029774397868003 0.0000220606191517550348636841806734
0.249130754009333333333333333333 0.988584492425905841412196259052 0.240363552821673684213859358691 0.000024581230323223395846808515634
0.249201399333333333333333333333 0.881937262743941948811796265489 0.240297891593124018409974686815 0.000021018481055299797007830444629
0.249335806794666666666666666667 0.86757214208764439454135970001 0.240397271908132936640823289313 0.0000195101980798130691621446493755
0.249464891584 0.852172819390168508626496828213 0.240489897447967318063895524795 0.0000173991043092079750527236802668
0.249596637709333333333333333333 0.835713180731681027421031549727 0.240582695716152981672581698378 0.0000145211238845463249811348549293
0.249739029178666666666666666667 0.818169273228896966613511346539 0.240682580129019668000612005995 0.0000106817366473997420493444027577
0.24990005 0.799519647955252509953479401065 0.240796449458274343224121766638 5.65244789914809463655665254538e-6
0.249947794154666666666666666667 0.984820053453567047948614007707 0.241083962942880991432777691402 0.0000250068667763231444294076618301
0.25065838086 0.980434004068911466278271402698 0.241708495902981252334323153074 0.0000253723774208082836271607786091
0.250911157813333333333333333333 0.998026561203381363473007397496 0.241952362584572962320353155767 0.0000256409127177760586563344637798
0.251270498133333333333333333333 0.975395049640675789620859355259 0.242244390424850357279026189702 0.0000256791126049043805463927277649
0.251792129982666666666666666667 0.969671292016980974458154577312 0.24269883312660477426658496365 0.0000259275572258693609108690934185
0.252110099674666666666666666667 0.996450361664124196775119568861 0.243011730605456713274994960699 0.0000263177086605270116250871919146
0.252231260416 0.963230329180039710625492971727 0.243078963600525796841140204827 0.0000261162085564331611465283215071
0.252595873441333333333333333333 0.956039371150248197176036716085 0.243391878951081066821257063182 0.0000262404781608629876195237730886
0.252893953066666666666666666667 0.948065373223042789738552905154 0.243644638469035270428399853462 0.000026289323724571549936198526174
0.2531334833 0.939275187542919573927421240523 0.243844267500083058374450354016 0.0000262429228284523564940404651666
0.2531733134 0.994370206792893361879901833287 0.243948993954259223221540062233 0.0000269250200796234683987421906035
0.253322448149333333333333333333 0.929635733905328425809850146978 0.24399776217907533046342954939 0.0000260692878689122518573690318856
0.253468831622666666666666666667 0.919114190524270933731574403836 0.24411209354498540469699994306 0.0000257213006126136535438797141363
0.253580617728 0.907678205307033646568024184981 0.244194211469204032403789605114 0.000025133936327767454988067688415
0.253665790473333333333333333333 0.895296127933634643618070330601 0.244251047979495151508515278114 0.0000242215665452079483961327640693
0.253732333866666666666666666667 0.881937262743941948811796265489 0.244289520595244588538702930168 0.0000228754647871487641230012177061
0.253788231916 0.86757214208764439454135970001 0.244316534304162622254977673395 0.0000209614615610846982239691492378
0.253841468629333333333333333333 0.852172819390168508626496828213 0.244338983078874433083768188899 0.0000183173949534609468351059939326
0.253900028014666666666666666667 0.835713180731681027421031549727 0.244363750766123684345175742341 0.0000147504039909133355242167057289
0.25397189408 0.818169273228896966613511346539 0.244397711003996262728004984177 0.0000100337883363141696279070826563
0.254065050833333333333333333333 0.799519647955252509953479401065 0.244447726766620127508960303531 3.9033667709719683427916224307e-6
0.254108782997333333333333333333 0.991757927559098529100524096187 0.244771570757099796371182304977 0.0000274630871402797378245191449644
0.254924492474666666666666666667 0.988584492425905841412196259052 0.245486802679351515990568622513 0.0000279328234322454986502492418103
0.25562842584 0.984820053453567047948614007707 0.246101961129437937855387724055 0.0000283354473662244028886444329564
0.256228567101333333333333333333 0.980434004068911466278271402698 0.246624255776632598550208913211 0.0000286728494197852143898105869864
0.256732900266666666666666666667 0.975395049640675789620859355259 0.247060840973516186353872570519 0.0000289462667177621041681134065566
0.257149409344 0.969671292016980974458154577312 0.247418821526850521929730756132 0.0000291563681071796887369092869702
0.257183936758666666666666666667 0.998026561203381363473007397496 0.247487800109259162600787729901 0.00002938810328931486160811628577
0.257486078341333333333333333333 0.963230329180039710625492971727 0.247705257874966817252652048324 0.0000293010128446142595113309122811
0.257750891266666666666666666667 0.956039371150248197176036716085 0.247927170364037920364442135787 0.0000293733517812089553100161169328
0.257951832128 0.948065373223042789738552905154 0.248091543706194439799435495183 0.0000293586696229998867437354536446
0.258096884933333333333333333333 0.939275187542919573927421240523 0.248205331621556132722931043814 0.0000292307132078858514483207170285
0.258194033690666666666666666667 0.929635733905328425809850146978 0.248275461389447788590570389477 0.0000289482836076337367375754206353
0.25820341832 0.835713180731681027421031549727 0.248122181711648153584238158652 0.0000146489883224635344104811585954
0.258204758981333333333333333333 0.818169273228896966613511346539 0.24809054503453121327010904289 8.87879201197792433431635118563e-6
0.258218045674666666666666666667 0.852172819390168508626496828213 0.248165072135738135115350686502 0.0000190488144532552505315708306086
0.258230051666666666666666666667 0.799519647955252509953479401065 0.248076992830473840525530773094 1.43434734432732096420560155193e-6
0.258240657037333333333333333333 0.86757214208764439454135970001 0.248212379495710683736920842488 0.0000223411650996653804153377240813
0.258251262408 0.919114190524270933731574403836 0.24830883826096270687760909364 0.0000284520899795589795500498787265
0.258259126496 0.996450361664124196775119568861 0.248430253382699031584364868891 0.0000300599748874261139147307785957
0.2582632684 0.881937262743941948811796265489 0.248257261488167954433248881917 0.000024751633305744294967100019767
0.258276555093333333333333333333 0.907678205307033646568024184981 0.248312349819041463585308918135 0.0000276614648008589073134177460426
0.258277895754666666666666666667 0.895296127933634643618070330601 0.248292869850749905870336555969 0.0000264717080603985655822304033974
0.259201249433333333333333333333 0.994370206792893361879901833287 0.249253952033728764308235344075 0.0000306544107640470819299390309932
0.260018289578666666666666666667 0.991757927559098529100524096187 0.249966214880619483616570053885 0.0000311722695324023725229281171984
0.26071823094 0.988584492425905841412196259052 0.250574286601565763782226258948 0.0000316153449728085412749082581222
0.261309057525333333333333333333 0.984820053453567047948614007707 0.251085345643928117680865020211 0.0000319853932200152407486831061468
0.261798753342666666666666666667 0.980434004068911466278271402698 0.251506511623234930624339445101 0.0000322849266567686103826353294567
0.2621953024 0.975395049640675789620859355259 0.25184485213168248032824188276 0.0000325157418162316796177426817609
0.262437623882666666666666666667 0.818169273228896966613511346539 0.25176031337428728064653518001 7.07917061444590036357337962044e-6
0.262506688705333333333333333333 0.969671292016980974458154577312 0.252107388111200245160680458201 0.0000326778985221038952659676951292
0.262506808625333333333333333333 0.835713180731681027421031549727 0.251857218329427420549986817956 0.000014110593632519413017740754026
0.26259462272 0.852172819390168508626496828213 0.251967393384369219252960096136 0.0000195139118031059741604122582845
0.262693082158666666666666666667 0.86757214208764439454135970001 0.252084034897003554249857389329 0.0000235923763689324925376179780178
0.262740896266666666666666666667 0.963230329180039710625492971727 0.252301098564149778115861707834 0.0000327684443857456278812179701462
0.262794202933333333333333333333 0.881937262743941948811796265489 0.252200338905826507144960440113 0.0000266085628971543058472814246561
0.262890001036 0.895296127933634643618070330601 0.25230950072177168663081858397 0.0000287874400832350380576588359986
0.262905909092 0.956039371150248197176036716085 0.252432925131857973449889207203 0.0000327774901318064782109154845593
0.262972492458666666666666666667 0.907678205307033646568024184981 0.252404714043280860250879635224 0.0000303190743060848754292080439753
0.263009711189333333333333333333 0.948065373223042789738552905154 0.252509776247872366012565894125 0.0000326851054942553885402569198386
0.263033693193333333333333333333 0.919114190524270933731574403836 0.252479169185456293948172530225 0.0000313609203559073846501687514974
0.263060286566666666666666666667 0.939275187542919573927421240523 0.252538532254503158946701713768 0.0000324569463398304315540752830079
0.263065619232 0.929635733905328425809850146978 0.252526050292951733280300062625 0.000032040378495174393504305505815
0.263456715704 0.998026561203381363473007397496 0.252981101081687723442123006715 0.0000335275704842504530261140785445
0.264408153317333333333333333333 0.996450361664124196775119568861 0.253808006815053592100624272781 0.0000341832968768847175159105297224
0.265229185466666666666666666667 0.994370206792893361879901833287 0.254519471911356424978274559514 0.0000347536096587697343560619645778
0.26592779616 0.991757927559098529100524096187 0.255122712606437123643154752366 0.0000352402775547427998968822419972
0.266511969405333333333333333333 0.988584492425905841412196259052 0.255624873709888227963713677897 0.0000356456551803342780667550373539
0.266670488784 0.818169273228896966613511346539 0.255406220838694669664845700317 4.46971317079432475580349790397e-6
0.266810198930666666666666666667 0.835713180731681027421031549727 0.255568063333498636428464273979 0.0000130058763632594742960145952806
0.266971199765333333333333333333 0.852172819390168508626496828213 0.255745148553649837471851834327 0.0000196143960192543782383705066625
0.266989689210666666666666666667 0.984820053453567047948614007707 0.256033037752443525850623726878 0.000035972752279963695666863266174
0.26714550728 0.86757214208764439454135970001 0.25593070135017978083180059649 0.0000246431882232989013767202316361
0.267325137466666666666666666667 0.881937262743941948811796265489 0.256117952219524639721189911023 0.0000283962240208441922772926436317
0.267368939584 0.980434004068911466278271402698 0.25635423206094415849379816944 0.0000362241243465982519241861818857
0.267502106317333333333333333333 0.895296127933634643618070330601 0.256300136838969547866618232518 0.0000311364221927817536227046615783
0.267657704533333333333333333333 0.975395049640675789620859355259 0.256595435152953756591760925293 0.0000364020058176887324947375754001
0.267668429824 0.907678205307033646568024184981 0.256470495028772322069807428836 0.0000330882766021936389495264292931
0.267816123978666666666666666667 0.919114190524270933731574403836 0.256622268860877032657669448392 0.0000344399418783434890969580963581
0.267863968066666666666666666667 0.969671292016980974458154577312 0.256763581980068155313747962537 0.0000365060962949143773779183537716
0.267937204773333333333333333333 0.929635733905328425809850146978 0.256748699668204498251898912111 0.0000353454705825906457427345143316
0.267995714192 0.963230329180039710625492971727 0.256865568176156497718312702929 0.0000365313730069983183961704461844
0.2680236882 0.939275187542919573927421240523 0.256843024434382757290698158638 0.0000359270921140822671590611856419
0.268060926917333333333333333333 0.956039371150248197176036716085 0.256908254437723260724705970002 0.0000364642338294709033210953800361
0.268067590250666666666666666667 0.948065373223042789738552905154 0.256898471339321039158657161199 0.0000362777493017229591065697586166
0.269729494649333333333333333333 0.998026561203381363473007397496 0.258430865758986098867305309063 0.0000380798459934409770319961999523
0.270557180138666666666666666667 0.996450361664124196775119568861 0.259143664831116889223204671586 0.0000387069538222929797755702024186
0.270903353685333333333333333333 0.818169273228896966613511346539 0.259027446374023831947186126362 8.53304297690605906458364109045e-7
0.271113589236 0.835713180731681027421031549727 0.259253892176301607037529887689 0.000011178467875535435840818977097
0.2712571215 0.994370206792893361879901833287 0.259744296081699519119110355409 0.0000392408262669802987793254766862
0.271347776810666666666666666667 0.852172819390168508626496828213 0.259497511708661537878693708308 0.0000192296758436525144577092972239
0.271597932401333333333333333333 0.86757214208764439454135970001 0.259751552407917978031165480252 0.0000254037200738158325158256572475
0.271837302741333333333333333333 0.991757927559098529100524096187 0.260239868940595795233332915438 0.0000396843544915654411445806308963
0.271856072 0.881937262743941948811796265489 0.260009274268789757953510440265 0.0000300504816158782161345802337117
0.272114211598666666666666666667 0.895296127933634643618070330601 0.260263949314656866907980566555 0.0000334756258187353629264490424149
0.272305707870666666666666666667 0.988584492425905841412196259052 0.260637425943578492356567512989 0.0000400404822800733210435267154683
0.272364367189333333333333333333 0.907678205307033646568024184981 0.260508860243590604451061029047 0.0000359428324492918683625921319556
0.272598554764 0.919114190524270933731574403836 0.260737298469000233101889929957 0.0000376757554870800016494477954831
0.272670320896 0.984820053453567047948614007707 0.260943951112663282745991810025 0.0000403130807256368876470413027927
0.272808790314666666666666666667 0.929635733905328425809850146978 0.260942560918260656625809909517 0.000038859707105852350113996379247
0.272939125825333333333333333333 0.980434004068911466278271402698 0.261166377301708969205632709775 0.000040505421204162982098020242977
0.272987089833333333333333333333 0.939275187542919573927421240523 0.261117946107164981259233111115 0.0000396439658524129501226154756851
0.273120106666666666666666666667 0.975395049640675789620859355259 0.261311591948469866024895372785 0.0000406194133474251588406136022822
0.273125469312 0.948065373223042789738552905154 0.261256749168913428226211489883 0.0000401438304493561588493829356555
0.273215944742666666666666666667 0.956039371150248197176036716085 0.261352256016519833755196730481 0.0000404439165921445997344514204104
0.273221247428 0.969671292016980974458154577312 0.261386441813007352515745935275 0.0000406542700637879734972137231965
0.273250532117333333333333333333 0.963230329180039710625492971727 0.261397737190280647780436867827 0.0000406021124688996859182132227095
0.275416979541333333333333333333 0.835713180731681027421031549727 0.262913853412152409897682857681 8.44069712559761878346491459621e-6
0.275724353856 0.852172819390168508626496828213 0.263223628894302776322587716658 0.0000182129616559894553247965120097
0.276002273594666666666666666667 0.998026561203381363473007397496 0.263835690122593580645096797206 0.0000430640219863487094427232036432
0.276050357522666666666666666667 0.86757214208764439454135970001 0.263545733484776535859482816461 0.0000257627024536050859784709744494
0.276387006533333333333333333333 0.881937262743941948811796265489 0.263873450563671072676281332181 0.0000314902535469877973425692642941
0.27670620696 0.996450361664124196775119568861 0.26443589777650188911332560834 0.000043648874558609060821179815445
0.27672631688 0.895296127933634643618070330601 0.264200083229952180724764108541 0.0000357488914628771027852486361363
0.277060304554666666666666666667 0.907678205307033646568024184981 0.264518952830525881904612528629 0.0000388466221398192310390684847043
0.277285057533333333333333333333 0.994370206792893361879901833287 0.264927162493710419645029072609 0.000044133030552423024348692625509
0.277380985549333333333333333333 0.919114190524270933731574403836 0.264823396846075597134859720751 0.0000410477839069163699722076335173
0.277680375856 0.929635733905328425809850146978 0.265106765517007004061302539292 0.0000425742286138153156745225356427
0.277746809322666666666666666667 0.991757927559098529100524096187 0.265316483903952875807020837157 0.0000445202438259750949761555075761
0.277950491466666666666666666667 0.939275187542919573927421240523 0.265362417468503259771536247394 0.0000436070552111730692950666651806
0.278099446336 0.988584492425905841412196259052 0.265610799605767521873450617186 0.000044814857586820057669539429869
0.278183348373333333333333333333 0.948065373223042789738552905154 0.265583714265146315823146879368 0.0000442886928181781038171255736254
0.278350952581333333333333333333 0.984820053453567047948614007707 0.265816992977954745345589488149 0.0000450209298104326668393838621537
0.278370962568 0.956039371150248197176036716085 0.265764014108655161311468612949 0.0000447254771856566377388704906778
0.278505350042666666666666666667 0.963230329180039710625492971727 0.265896664706133958106931671735 0.0000449916318823522347572063481878
0.278509312066666666666666666667 0.980434004068911466278271402698 0.265941900263326688527198971649 0.0000451424135227025164538333341565
0.278578526789333333333333333333 0.969671292016980974458154577312 0.265974996453711469622449172913 0.000045134731224986563733810816735
0.2785825088 0.975395049640675789620859355259 0.265992315884970389186866001702 0.0000451811825840486309485836877259
0.279720369846666666666666666667 0.835713180731681027421031549727 0.266547069486896161485333596191 4.56878122177227902235714814162e-6
0.280100930901333333333333333333 0.852172819390168508626496828213 0.266922618350152012891213314835 0.0000163868694458942296102909652368
0.280502782644 0.86757214208764439454135970001 0.267312361521549354844104278413 0.000025583592018292011920498554525
0.280917941066666666666666666667 0.881937262743941948811796265489 0.267709598316513698959565588324 0.0000326141053800898240071309521044
0.281338422161333333333333333333 0.895296127933634643618070330601 0.268107656390080223044455594409 0.0000378842048224857592293202888359
0.28175624192 0.907678205307033646568024184981 0.268499890402898351053044456964 0.0000417516079800754952276895207305
0.282163416334666666666666666667 0.919114190524270933731574403836 0.268879679455539504141740838508 0.0000445268521204060953130170567252
0.28227505254 0.998026561203381363473007397496 0.269194167515274272281658888962 0.0000484978836445638267813535752106
0.282551961397333333333333333333 0.929635733905328425809850146978 0.269240423853408691165243374016 0.0000464740445188475017767207428811
0.282855233781333333333333333333 0.996450361664124196775119568861 0.269683373365339782655732960328 0.0000490255236368856386754035910282
0.2829138931 0.939275187542919573927421240523 0.269575540081198842454564293168 0.0000478117883100730911016670440029
0.283241227434666666666666666667 0.948065373223042789738552905154 0.26987845516938656037084336316 0.000048714686744756041079201576544
0.283312993566666666666666666667 0.994370206792893361879901833287 0.270066806455550830834280996098 0.0000494457851692778321471259079727
0.283525980393333333333333333333 0.956039371150248197176036716085 0.27014259937185010058150341426 0.0000493156496461010265143803106241
0.283656315904 0.991757927559098529100524096187 0.270351354244514945715949187103 0.0000497630607149800770022721109462
0.283760167968 0.963230329180039710625492971727 0.270361398342229216123970074907 0.0000497096488652663592053819731963
0.283893184801333333333333333333 0.988584492425905841412196259052 0.270543846953931359406554811343 0.0000499827858522428788090766473003
0.283935806150666666666666666667 0.969671292016980974458154577312 0.270528265075644151338967253847 0.0000499589493463298230116510279936
0.284031584266666666666666666667 0.984820053453567047948614007707 0.270651065457932036855815466017 0.0000501098466850725630347315650453
0.284044910933333333333333333333 0.975395049640675789620859355259 0.270636592553542366395825984736 0.0000500995218020996166035452163658
0.284079498308 0.980434004068911466278271402698 0.270679747525712568744423086218 0.0000501481636065769386143703950868
0.284477507946666666666666666667 0.852172819390168508626496828213 0.270593571178883089418860126689 0.0000135385387819950102487986675593
0.284955207765333333333333333333 0.86757214208764439454135970001 0.271050524937660102386271485042 0.0000247001726450574289291573576501
0.2854488756 0.881937262743941948811796265489 0.271516805941293779153461470657 0.0000332964271066912813032371581784
0.285950527442666666666666666667 0.895296127933634643618070330601 0.271985758585777413038890005055 0.0000397904067896936047300809961363
0.286452179285333333333333333333 0.907678205307033646568024184981 0.272450763930404932791871760631 0.0000445949668016688852802419713325
0.28694584712 0.919114190524270933731574403836 0.272905237171311693336066687356 0.0000480727940122383314406781594206
0.287423546938666666666666666667 0.929635733905328425809850146978 0.273342624174278825638212036102 0.0000505363618085897263245810602504
0.287877294733333333333333333333 0.939275187542919573927421240523 0.273756396293271131424592139058 0.0000522479944191263981450262632385
0.288299106496 0.948065373223042789738552905154 0.27414004390666048410894241497 0.000053420517300454162132131191591
0.288547831485333333333333333333 0.998026561203381363473007397496 0.274504892566483748243035663784 0.0000543966686724247567550332928341
0.288680998218666666666666666667 0.956039371150248197176036716085 0.274487068652038531383336636871 0.0000542191165412315606082416707293
0.288854084992 0.852172819390168508626496828213 0.274235552635358105601540350602 9.41445613636479369464033320565e-6
0.289004260602666666666666666667 0.996450361664124196775119568861 0.274884759640948643799622116122 0.0000548514263782488504523864673351
0.289014985893333333333333333333 0.963230329180039710625492971727 0.274790974436094355190332656899 0.0000547642158071664378210885161562
0.289293085512 0.969671292016980974458154577312 0.275045257999640618983448482337 0.0000551366911132122740248748779251
0.2893409296 0.994370206792893361879901833287 0.275161962850197040978840532439 0.0000551924447841465956072539154392
0.289407632886666666666666666667 0.86757214208764439454135970001 0.274759284121582430487857426812 0.0000229116691564411914732914159683
0.289507313066666666666666666667 0.975395049640675789620859355259 0.275243400625502749268557950859 0.0000553852516412678672782239967629
0.289565822485333333333333333333 0.991757927559098529100524096187 0.275343275274259276457547485959 0.0000554256290827483792154363189755
0.289649684549333333333333333333 0.980434004068911466278271402698 0.27537886037247230545632397638 0.0000555341564516284132677726333534
0.289686923266666666666666666667 0.988584492425905841412196259052 0.275435417781935427925072330515 0.0000555567271613150455377468785211
0.289712215952 0.984820053453567047948614007707 0.275445066919776408391286525459 0.0000555915029914967038503627455676
0.289979810133333333333333333333 0.881937262743941948811796265489 0.275294132927318065831888701477 0.000033383058950249526888348525438
0.290562632724 0.895296127933634643618070330601 0.275833450797588855005840973107 0.0000413534283108475163182113813472
0.291148116650666666666666666667 0.907678205307033646568024184981 0.27637063687591840885550532882 0.0000472961668789135219972783058605
0.291728277905333333333333333333 0.919114190524270933731574403836 0.276899135346356576353863697237 0.0000516321045614168520406955711611
0.29229513248 0.929635733905328425809850146978 0.277412431855945609656950911384 0.0000547287180273500506427973073302
0.292840696366666666666666666667 0.939275187542919573927421240523 0.277904048227532439957929347478 0.0000568988679272999472012116720318
0.293230662037333333333333333333 0.852172819390168508626496828213 0.277847604342037767692751755423 3.71469011340084810405561838384e-6
0.293356985557333333333333333333 0.948065373223042789738552905154 0.278367535339223694136586360516 0.000058400486007411823485862456766
0.293836016044 0.956039371150248197176036716085 0.278796464624152664887314455346 0.0000594372228284850425315614419544
0.293860058008 0.86757214208764439454135970001 0.278437672549821229647169186576 0.0000199773418496369816302859564967
0.294269803818666666666666666667 0.963230329180039710625492971727 0.279184417961538559802284565338 0.0000601608791642599996604788528891
0.294510744666666666666666666667 0.881937262743941948811796265489 0.279040610127383594702153581059 0.0000326863733757476120179111230377
0.294650364873333333333333333333 0.969671292016980974458154577312 0.279524976921938383048423162545 0.0000606761708266186181833324334497
0.294820610430666666666666666667 0.998026561203381363473007397496 0.279766463388511343873777054928 0.0000607735225029999882942301381331
0.2949697152 0.975395049640675789620859355259 0.279811712398797831054933458094 0.0000610479830110355188015909794617
0.295153287424 0.996450361664124196775119568861 0.28003872748796330790828995558 0.0000611389967122303587728182711492
0.295174738005333333333333333333 0.895296127933634643618070330601 0.279649764981230619766709660135 0.0000424320386546733883154257337458
0.295219870790666666666666666667 0.980434004068911466278271402698 0.280038175942006447572108212179 0.0000613104031652809097355318083657
0.295368865633333333333333333333 0.994370206792893361879901833287 0.280211368508328185350603589538 0.0000613851222729000148458705601985
0.295392847637333333333333333333 0.984820053453567047948614007707 0.280197893450038445460140202857 0.0000614764923039382558493517090005
0.295475329066666666666666666667 0.991757927559098529100524096187 0.280291043009028949751812977817 0.0000615191017237187789191374978775
0.295480661732 0.988584492425905841412196259052 0.280284361116885383701861444214 0.0000615475634418727493645626673197
0.295844054016 0.907678205307033646568024184981 0.280258544322498420085731932691 0.0000497531568559634321556922823184
0.296510708690666666666666666667 0.919114190524270933731574403836 0.280860412633218945045817451272 0.0000551349612761052918065102914897
0.297166718021333333333333333333 0.929635733905328425809850146978 0.281448887992890098742459950215 0.0000590066723510643357743466754989
0.297804098 0.939275187542919573927421240523 0.282017536827041250889902636876 0.0000617391133042282450725875863811
0.298312483129333333333333333333 0.86757214208764439454135970001 0.282084698800541948189507423864 0.0000156107186439208204837891921021
0.298414864618666666666666666667 0.948065373223042789738552905154 0.282559966449984389074474875933 0.0000636428144345163984747222283322
0.298991033869333333333333333333 0.956039371150248197176036716085 0.283069815480810867091649512783 0.0000649673772609552445579963321876
0.2990416792 0.881937262743941948811796265489 0.282755240616598616134270705896 0.0000309798625159946665579955964541
0.299524621744 0.963230329180039710625492971727 0.283540742925355812099393618029 0.0000659028933374552036240158347957
0.299786843286666666666666666667 0.895296127933634643618070330601 0.283433704082415884186062888516 0.000042852836503895780234700963328
0.300007644234666666666666666667 0.969671292016980974458154577312 0.283966415399413823277419554671 0.0000665835813098436532530464254132
0.300432117333333333333333333333 0.975395049640675789620859355259 0.284340494819776115427941576402 0.000067095205505281621072139639496
0.300539991381333333333333333333 0.907678205307033646568024184981 0.284113492623239807088226299077 0.0000518383398760181327492281581994
0.300790057032 0.980434004068911466278271402698 0.284656628401004714472944434895 0.0000674850557352715169997189034238
0.301073479322666666666666666667 0.984820053453567047948614007707 0.284908440172550131977753896805 0.0000677733166847838516934642292551
0.301093389376 0.998026561203381363473007397496 0.284977484789342585024232749099 0.0000676388354203697969353839405312
0.301274400197333333333333333333 0.988584492425905841412196259052 0.285089526937182650078059702658 0.0000679637373171917039024234871909
0.301293139476 0.919114190524270933731574403836 0.284788080342316751997662512069 0.0000584917430973979251168297274447
0.301302314245333333333333333333 0.996450361664124196775119568861 0.285143953265563422635722193656 0.0000678976475205347294077528749335
0.301384835648 0.991757927559098529100524096187 0.285193456168624317995426661332 0.0000680524499330166407594275664001
0.301396801666666666666666666667 0.994370206792893361879901833287 0.285213764296971346453443087123 0.0000680329576993908725362538590629
0.302038303562666666666666666667 0.929635733905328425809850146978 0.285451008653220963507265187039 0.0000633110440426355023506835118875
0.302764908250666666666666666667 0.86757214208764439454135970001 0.285699349437693275825461494685 9.47341629561870478592336435341e-6
0.302767499633333333333333333333 0.939275187542919573927421240523 0.286095881080271174807748257498 0.0000667328422045100881419073014698
0.30347274368 0.948065373223042789738552905154 0.286716355665412292555250633367 0.000069128593934610545060840123065
0.303572613733333333333333333333 0.881937262743941948811796265489 0.286437001505337172777809378093 0.0000279921849017458134447137147379
0.304146051694666666666666666667 0.956039371150248197176036716085 0.287306134589297232627018702141 0.0000708022517110759751195864495806
0.304398948568 0.895296127933634643618070330601 0.287184242816184391655741027414 0.0000424049302936115713789428185869
0.304779439669333333333333333333 0.963230329180039710625492971727 0.287858951807353249449667418108 0.0000719898887023275743145375084391
0.305235928746666666666666666667 0.907678205307033646568024184981 0.28793445920794400567901369088 0.0000533936179555948689839304661858
0.305364923596 0.969671292016980974458154577312 0.288368558829974355414988816269 0.0000728624642927781653014460269749
0.305894519466666666666666666667 0.975395049640675789620859355259 0.288828710104683605345977133797 0.0000735324949114955669738193584956
0.306075570261333333333333333333 0.919114190524270933731574403836 0.288681121659121456764443974857 0.0000615889933920968509733499445689
0.306360243273333333333333333333 0.980434004068911466278271402698 0.289233149925123759373249031665 0.0000740646020803946827948408975656
0.306754111008 0.984820053453567047948614007707 0.289575602824244673107667047284 0.000074488452786133892884036462567
0.306909889104 0.929635733905328425809850146978 0.289417783789229423631180662177 0.0000675647070611944634161311043911
0.307068138662666666666666666667 0.988584492425905841412196259052 0.289849768196789294328391392472 0.0000748119522695501648193133882156
0.307217333372 0.86757214208764439454135970001 0.289280593104834428214609368918 1.16879247375870705487509085046e-6
0.307294342229333333333333333333 0.991757927559098529100524096187 0.290049318354704755696514047739 0.0000750323973821448991189204757707
0.307366168321333333333333333333 0.998026561203381363473007397496 0.290136571454276109026579828188 0.0000750000525540205432119362723899
0.3074247377 0.994370206792893361879901833287 0.290167897889843534292209378398 0.0000751426724342103293108903514753
0.307451341066666666666666666667 0.996450361664124196775119568861 0.290199122006746878049918661947 0.0000751347515212427581636727100581
0.307730901266666666666666666667 0.939275187542919573927421240523 0.290138076793370134897924158302 0.000071831186752297189762086928263
0.308103548266666666666666666667 0.881937262743941948811796265489 0.290084846595429717887276572292 0.000023400834906395723351400213518
0.308530622741333333333333333333 0.948065373223042789738552905154 0.290835701895749167424382040904 0.0000748298181013746281908397816137
0.309011053849333333333333333333 0.895296127933634643618070330601 0.290900329125613568631791821283 0.0000408338787815324013645260159725
0.30930106952 0.956039371150248197176036716085 0.291504419573676440767341109563 0.0000769280782384019191582243391824
0.309931866112 0.907678205307033646568024184981 0.291720393085830272277671290984 0.0000542250564651091381749384120979
0.310034257594666666666666666667 0.963230329180039710625492971727 0.292138035635767498198166440716 0.0000784173408269291459720404159666
0.310722202957333333333333333333 0.969671292016980974458154577312 0.292730385502164621884823034644 0.0000795135566330308986041640560937
0.310858001046666666666666666667 0.919114190524270933731574403836 0.29253849153362915076137221326 0.000064284769825774571366248747894
0.3113569216 0.975395049640675789620859355259 0.29327531649585202275997513794 0.0000803630048123325465629124140702
0.311781474645333333333333333333 0.929635733905328425809850146978 0.2933481767311112899165552925 0.000071668693516372694132254554267
0.311930429514666666666666666667 0.980434004068911466278271402698 0.293766671945494615260214898221 0.0000810529407677093144334292482691
0.312434742693333333333333333333 0.984820053453567047948614007707 0.294198279282146414743438737322 0.0000816259768394288310159567748261
0.3126344828 0.881937262743941948811796265489 0.293697710216365573716595907707 0.0000168255299346009920777730427626
0.3126943029 0.939275187542919573927421240523 0.294143095866020296680620813669 0.0000769691974593450780211430841765
0.312861877128 0.988584492425905841412196259052 0.294563942445237688279103665571 0.0000820962493627789589776994873408
0.313203848810666666666666666667 0.991757927559098529100524096187 0.294857440100622007346367051168 0.0000824626175949325072389406029663
0.313452673733333333333333333333 0.994370206792893361879901833287 0.295072526210036429812422303973 0.000082718093584886312157172315573
0.313588501802666666666666666667 0.948065373223042789738552905154 0.294916983844358036568448601014 0.0000807070391626128071456882304332
0.313600367888 0.996450361664124196775119568861 0.295202929684972438569245187717 0.0000828540286150367291637461591939
0.313623159130666666666666666667 0.895296127933634643618070330601 0.294580886556388920854999988311 0.0000378352306201552888767875803137
0.313638947266666666666666666667 0.998026561203381363473007397496 0.295242350907977706969190443046 0.0000828608978758538580663322522343
0.314456087345333333333333333333 0.956039371150248197176036716085 0.295663652102780159179270080056 0.0000833235323438439535090180437474
0.314627803477333333333333333333 0.907678205307033646568024184981 0.295470216074728006463417965271 0.0000540968615543321015009369707385
0.31528907552 0.963230329180039710625492971727 0.296376973847467615196693438405 0.0000851755541513782856603939111249
0.315640431832 0.919114190524270933731574403836 0.296359116790607881269987424888 0.0000664033037796981552934515757283
0.316079482318666666666666666667 0.969671292016980974458154577312 0.297050865893466235283317193687 0.0000865338963103226081833266382778
0.316653060186666666666666666667 0.929635733905328425809850146978 0.297241123564233828428870219289 0.000075497815390137365148823292165
0.316819323733333333333333333333 0.975395049640675789620859355259 0.29767926860129563396239185397 0.000087587100385988002779000251281
0.317165417333333333333333333333 0.881937262743941948811796265489 0.297274512350489940975826257418 7.82142328740399260947670697295e-6
0.317500615756 0.980434004068911466278271402698 0.298256126224984959818533583063 0.0000884516349637278187256442552817
0.317657704533333333333333333333 0.939275187542919573927421240523 0.298109885468386272398487206396 0.0000820624901247817361319196941641
0.318115374378666666666666666667 0.984820053453567047948614007707 0.29877537102219927152748307171 0.0000891877650399564290877032230267
0.318235264412 0.895296127933634643618070330601 0.298224817812692606647189505856 0.0000330476182762377326872066907829
0.318646380864 0.948065373223042789738552905154 0.298959158892954562304521398924 0.0000867070349467135958414118545501
0.318655615593333333333333333333 0.988584492425905841412196259052 0.299230913852756177881347775467 0.0000898180263992645820357156854122
0.319113355392 0.991757927559098529100524096187 0.299616641493170224711156897955 0.0000903442905947784430284726653446
0.319323740842666666666666666667 0.907678205307033646568024184981 0.299182824870226948337596420337 0.0000527248114697327090144391483833
0.319480609766666666666666666667 0.994370206792893361879901833287 0.299926418117351678629831225535 0.0000907600580952784502380622996139
0.319611105170666666666666666667 0.956039371150248197176036716085 0.299782796912949981316854765154 0.0000899577111298176531863690314003
0.319749394709333333333333333333 0.996450361664124196775119568861 0.300154086664439724406014426785 0.000091055942166172459134685903888
0.319911726212 0.998026561203381363473007397496 0.300293467711615278754688021327 0.0000912218837129413913345765038191
0.320422862617333333333333333333 0.919114190524270933731574403836 0.300141897010304553660582892721 0.0000677291928900516890065227117479
0.320543893445333333333333333333 0.963230329180039710625492971727 0.300574733422053852816820023481 0.0000922484174526406975085753626292
0.32143676168 0.969671292016980974458154577312 0.301328963191909457012050880968 0.0000939161345180241507558594111728
0.321524645728 0.929635733905328425809850146978 0.301095533269337745915610914488 0.0000788955057171240427846162420196
0.322281725866666666666666666667 0.975395049640675789620859355259 0.302039518635367950127168228539 0.0000952017985083460320404003033566
0.322621106166666666666666666667 0.939275187542919573927421240523 0.302037367368549639355390809821 0.0000870027857246760182556613514367
0.322847369693333333333333333333 0.895296127933634643618070330601 0.301831009635594915198463592041 0.0000260457322666141158272824356934
0.323070801997333333333333333333 0.980434004068911466278271402698 0.302700445899603323550746760493 0.0000962594245797713241277568448776
0.323704259925333333333333333333 0.948065373223042789738552905154 0.302961162458589953416334241747 0.0000927592896841008962551213289397
0.323796006064 0.984820053453567047948614007707 0.30330578459770181933804914822 0.000097172611667326298924758928538
0.324019678208 0.907678205307033646568024184981 0.302857094200498250309163134161 0.0000497692111587584038395836659591
0.324449354058666666666666666667 0.988584492425905841412196259052 0.30384955511012417827339210599 0.0000979756976429779919689594862041
0.324766122996 0.956039371150248197176036716085 0.303860801078584390212060820529 0.0000967877066682438367582040496524
0.325022861973333333333333333333 0.991757927559098529100524096187 0.304325754108306207410615842586 0.0000986753391406115731370319793573
0.325205293402666666666666666667 0.919114190524270933731574403836 0.30388570639671954993308564115 0.0000680005371708603119753722654063
0.3255085458 0.994370206792893361879901833287 0.304728356784744242452504145343 0.0000992657470197573358141455017317
0.325798711370666666666666666667 0.963230329180039710625492971727 0.304730268937962666604114686465 0.0000996118195014106989226382020973
0.325898421530666666666666666667 0.996450361664124196775119568861 0.305051320596141746815162768493 0.0000997373122749433526138354846155
0.326184505157333333333333333333 0.998026561203381363473007397496 0.305288585874942677440639946382 0.000100079376704943772355373568668
0.326396231269333333333333333333 0.929635733905328425809850146978 0.304910288139784926464190134962 0.0000816680336150382016051449466156
0.326794041041333333333333333333 0.969671292016980974458154577312 0.305563633242327303069769572805 0.000101647553407683665218412054502
0.327459474974666666666666666667 0.895296127933634643618070330601 0.305398339144011836931366971934 0.0000163332151395747100118842030423
0.3275845078 0.939275187542919573927421240523 0.305924437834633479246725939209 0.0000916533761456415084648420426811
0.327744128 0.975395049640675789620859355259 0.306355016118207214173422653947 0.000103200416328688042205720314007
0.328640988238666666666666666667 0.980434004068911466278271402698 0.30709856627698641166522896992 0.000104471999460600614813297899751
0.328715615573333333333333333333 0.907678205307033646568024184981 0.30649188136609132919352075682 0.0000448275396547785862708030050141
0.328762138986666666666666666667 0.948065373223042789738552905154 0.306921907328917484281947378621 0.0000987724365060226050424164091977
0.329476637749333333333333333333 0.984820053453567047948614007707 0.307788433212683214641104622329 0.000105576504084763299585242893443
0.329921140821333333333333333333 0.956039371150248197176036716085 0.307896593332931147067124075122 0.000103756124101316835795596929815
0.329987724188 0.919114190524270933731574403836 0.307589396404080045425919679452 0.0000669020527840589540973277737311
0.330243092524 0.988584492425905841412196259052 0.308418749383321283874313021861 0.00010656488221129239531930531647
0.330932368554666666666666666667 0.991757927559098529100524096187 0.308983623483377831131411849136 0.000107450399070643016091178449013
0.331053529296 0.963230329180039710625492971727 0.308842521678676701423514943071 0.000107231857547044602841091841843
0.331267816810666666666666666667 0.929635733905328425809850146978 0.308684245261547320872217794293 0.000083577992670691989433811265853
0.331536481833333333333333333333 0.994370206792893361879901833287 0.309477142916300084089485192042 0.000108229030781271058381023326572
0.332047448352 0.996450361664124196775119568861 0.309893379607227928295964314705 0.000108891187071275013809777068229
0.332071580256 0.895296127933634643618070330601 0.308925681877087093633584532465 3.33591146997350828761627743561e-6
0.332151320402666666666666666667 0.969671292016980974458154577312 0.309753824062760630103376011371 0.00010970902628047871317746796934
0.332457284102666666666666666667 0.998026561203381363473007397496 0.31022639291288424519857192798 0.000109425583879626931178886458115
0.332547909433333333333333333333 0.939275187542919573927421240523 0.309769967751900608958060157305 0.0000958433073536142953184619098172
0.333206530133333333333333333333 0.975395049640675789620859355259 0.310624708612349229118290878053 0.000111571720309250732677594572977
0.333411552938666666666666666667 0.907678205307033646568024184981 0.310086032253469953077571713911 0.00003742693773109132376058441416
0.333820018048 0.948065373223042789738552905154 0.310840283028936483202105917446 0.000104629580713264410034681127618
0.33421117448 0.980434004068911466278271402698 0.311449426167792761570927754233 0.000113081351606471938137551359962
0.334770154973333333333333333333 0.919114190524270933731574403836 0.311251799901494276010525207483 0.0000640574112715230991516372044458
0.335076158646666666666666666667 0.956039371150248197176036716085 0.311889083185033847463482715899 0.000110787455109992425936724430157
0.335157269434666666666666666667 0.984820053453567047948614007707 0.312222238067994650843081303194 0.000114392207149060232173624238865
0.336036830989333333333333333333 0.988584492425905841412196259052 0.312937392021509445777231793631 0.000115577642543878033034717296847
0.336139402352 0.929635733905328425809850146978 0.312416238703494926241933322174 0.0000843371375504027940717191449714
0.336308347221333333333333333333 0.963230329180039710625492971727 0.312910418945467667683373955358 0.00011506235069872355608227717285
0.336841875136 0.991757927559098529100524096187 0.313589111385684166675822864304 0.000116660545533441904819815206767
0.337508599764 0.969671292016980974458154577312 0.31389847588317579155657669851 0.000118073327875245412330712091415
0.337511311066666666666666666667 0.939275187542919573927421240523 0.31357280367259200504857528567 0.0000993613187399152243320005694825
0.337564417866666666666666666667 0.994370206792893361879901833287 0.314171597001397830402641373624 0.000117639961492322369654698088356
0.338107490304 0.907678205307033646568024184981 0.313638389065899618738695601589 0.0000270169940114877614042449833958
0.338196475173333333333333333333 0.996450361664124196775119568861 0.314679035009688226473568902373 0.000118506439015937301788962063452
0.338668932266666666666666666667 0.975395049640675789620859355259 0.314847541881846292983603739715 0.000120299096731500859938678622177
0.338730063048 0.998026561203381363473007397496 0.315105603212389538105986786801 0.000119248340663191713595340782675
0.338877897109333333333333333333 0.948065373223042789738552905154 0.314715156007105585275410586359 0.000110183267665337591729564348405
0.339552585758666666666666666667 0.919114190524270933731574403836 0.314871736655314234472607386825 0.0000590214246694136356212483841389
0.339781360721333333333333333333 0.980434004068911466278271402698 0.315751968151711384422699014345 0.000122075718827613326601141163258
0.340231176472 0.956039371150248197176036716085 0.315837160484614684383971921187 0.000117784200285823849130490480474
0.34083790112 0.984820053453567047948614007707 0.316606129604314885956885234515 0.00012360913133269836786382761751
0.341010987893333333333333333333 0.929635733905328425809850146978 0.316105083149527687138679682756 0.0000835987084289009991072250732409
0.341563165146666666666666666667 0.963230329180039710625492971727 0.316932873617212977679548804441 0.000123042263149708463698609192689
0.341830569454666666666666666667 0.988584492425905841412196259052 0.317404392628749956963788888154 0.000125002741852310660608112643409
0.3424747127 0.939275187542919573927421240523 0.31733176949678051145663150248 0.000101948587549928232355506653355
0.342751381717333333333333333333 0.991757927559098529100524096187 0.318141098239576262004251824892 0.000126293452204889261165596653526
0.342803427669333333333333333333 0.907678205307033646568024184981 0.317147799837999805910578911743 0.0000129628723477513486887396199268
0.342865879125333333333333333333 0.969671292016980974458154577312 0.317996520476774590474645184722 0.000126703486213375085088468843822
0.3435923539 0.994370206792893361879901833287 0.318810562189625342246517109003 0.000127484696361051652762845572857
0.343935776170666666666666666667 0.948065373223042789738552905154 0.318545369922732202583748182633 0.00011524939089077089720070482377
0.3441313344 0.975395049640675789620859355259 0.319022459725877602308362306645 0.000129359684686378069136106243404
0.344335016544 0.919114190524270933731574403836 0.318448020717197657239182857294 0.0000512721799856819443090401509796
0.344345501994666666666666666667 0.996450361664124196775119568861 0.319407085001299962175528771813 0.000128567797597931011248551678938
0.345002841993333333333333333333 0.998026561203381363473007397496 0.319924961642832017286810221222 0.000129530943576267727083409402627
0.345351546962666666666666666667 0.980434004068911466278271402698 0.320005139474505266390729342309 0.000131438755014966208324076422198
0.345386194297333333333333333333 0.956039371150248197176036716085 0.319739694921919458766861530362 0.000124622146409182229026279940904
0.345882573434666666666666666667 0.929635733905328425809850146978 0.31974957886794145924577406661 0.0000809493387205322138010638689694
0.346518532805333333333333333333 0.984820053453567047948614007707 0.320939048991934958179787983511 0.000133212751004293546564715542132
0.346817983072 0.963230329180039710625492971727 0.320908783183372454371342518037 0.000131092049830689582760437321141
0.347438114333333333333333333333 0.939275187542919573927421240523 0.321045669423790147980655864713 0.000103291139294883870153445136621
0.34762430792 0.988584492425905841412196259052 0.321818676713529723353972188929 0.000134825348685235139794793620598
0.348223158486666666666666666667 0.969671292016980974458154577312 0.322046880562462938651540394765 0.000135550467579507054177494162271
0.348660888298666666666666666667 0.991757927559098529100524096187 0.322638485051914186291213645403 0.000136332840281971283986244238954
0.348993655232 0.948065373223042789738552905154 0.322329747071429715598440078588 0.000119600479511105245292017585148
0.349117447329333333333333333333 0.919114190524270933731574403836 0.321979469520188905236559385617 0.0000402037133549644526669253235513
0.349593736533333333333333333333 0.975395049640675789620859355259 0.323148404087145068836956978124 0.000138722736993488814351474889338
0.349620289933333333333333333333 0.994370206792893361879901833287 0.323392906894865370089545145448 0.000137745330339163546878893707268
0.350494528816 0.996450361664124196775119568861 0.324076357276993215590827784934 0.000139055716092120008141898003417
0.350541212122666666666666666667 0.956039371150248197176036716085 0.323595536293709251643620132936 0.00013114480817403293725361787999
0.350754158976 0.929635733905328425809850146978 0.323348518396447078175275687407 0.0000759008219706187142244112331256
0.350921733204 0.980434004068911466278271402698 0.324207892467274308796360092957 0.000141148889006001242417690038354
0.351275620938666666666666666667 0.998026561203381363473007397496 0.32468324669121323771029237902 0.000140252157982960288255253608977
0.352072800997333333333333333333 0.963230329180039710625492971727 0.324837029423931530526343829441 0.000139109617846017656414605329198
0.352199164490666666666666666667 0.984820053453567047948614007707 0.325219948930213463480498476557 0.00014318475361309579635097067874
0.352401515966666666666666666667 0.939275187542919573927421240523 0.324713292308432821259150460826 0.000103011598633445552156087038092
0.353418046385333333333333333333 0.988584492425905841412196259052 0.326179187338159594341604186042 0.000145026996340218811630710905389
0.353580437848 0.969671292016980974458154577312 0.32604846941661501496128401576 0.000144550357154331298606197146062
0.353899878114666666666666666667 0.919114190524270933731574403836 0.325464915060661854451309742965 0.0000251193218226418825530605577644
0.354051534293333333333333333333 0.948065373223042789738552905154 0.326067090460856249942716578826 0.000122958082587624168666134936453
0.35457039488 0.991757927559098529100524096187 0.327080195922348030716473038151 0.000146758675355476800165983701247
0.355056138666666666666666666667 0.975395049640675789620859355259 0.327224314573173388116819529356 0.000148348218261573360752747604874
0.355625744517333333333333333333 0.929635733905328425809850146978 0.326900695167718128522059637138 0.0000678820627330589347504472905563
0.355648225966666666666666666667 0.994370206792893361879901833287 0.327917527615992372950405832168 0.000148400010632376097318941534389
0.355696229948 0.956039371150248197176036716085 0.327403515028217764202010354369 0.000137157113293885246306637628386
0.356491919445333333333333333333 0.980434004068911466278271402698 0.328359184729276295616801495452 0.000151178703223912672173814076575
0.356643555637333333333333333333 0.996450361664124196775119568861 0.328685712192129065461184298905 0.000149946262682740664800920617384
0.357327618922666666666666666667 0.963230329180039710625492971727 0.328716477959564323836996703133 0.000146965487580633305501543656687
0.3573649176 0.939275187542919573927421240523 0.32833341761854137657702481137 0.000100660617476702511339196538505
0.357548399884 0.998026561203381363473007397496 0.32937927428579350594033315672 0.000151385874539963421494899319787
0.357879796176 0.984820053453567047948614007707 0.329447794721079735954409863202 0.000153502331592508033076893415959
0.3586823089 0.919114190524270933731574403836 0.328903217063468057314513048362 5.22626051529900792890994232656e-6
0.358937717209333333333333333333 0.969671292016980974458154577312 0.330000189936565566905060572279 0.000153621039451234742057678348447
0.359109413354666666666666666667 0.948065373223042789738552905154 0.329756187386749932032447143114 0.000124984698285071633320215588594
0.359211784850666666666666666667 0.988584492425905841412196259052 0.330484886782136296356481694673 0.000155585127898121821639733630049
0.360479901461333333333333333333 0.991757927559098529100524096187 0.331465179965790809983670481389 0.000157547038930369210367200855111
0.360497330058666666666666666667 0.929635733905328425809850146978 0.330404914234414481301957946577 0.0000562316462247507244463505792973
0.3605185408 0.975395049640675789620859355259 0.33124912797655638739899800245 0.000158184637045542601999123357556
0.360851247773333333333333333333 0.956039371150248197176036716085 0.331162443807697999281284073542 0.000142418181161520471017780993311
0.361676162 0.994370206792893361879901833287 0.332383351063546556091157851785 0.000159422696728967035350505751389
0.362062105686666666666666666667 0.980434004068911466278271402698 0.332457979229395854370179926389 0.000161493417368187090396369250432
0.362328319233333333333333333333 0.939275187542919573927421240523 0.331904823220880458282701129507 0.0000957083282349466333679751052018
0.362582436848 0.963230329180039710625492971727 0.332545978575671083460381474632 0.000154496932564236227841157226365
0.362792582458666666666666666667 0.996450361664124196775119568861 0.333234045639489674694206749503 0.0001612111028548415355140933941
0.363560427861333333333333333333 0.984820053453567047948614007707 0.333621564960105994340506165873 0.000164137796745109529287904663144
0.363821178829333333333333333333 0.998026561203381363473007397496 0.334011900913709562349864819553 0.00016290140152140466309663725637
0.364167292416 0.948065373223042789738552905154 0.333395814500976122452014328679 0.000125274792782397335641690364469
0.364294996570666666666666666667 0.969671292016980974458154577312 0.333900934273152536193998940035 0.000162657982256278447409672755762
0.365005523316 0.988584492425905841412196259052 0.334734757845557972812637928538 0.000166473431345083212740481158452
0.3653689156 0.929635733905328425809850146978 0.333860005033517766701745640088 0.0000401915047486650029413809654497
0.365980942933333333333333333333 0.975395049640675789620859355259 0.335221777819964011445728945877 0.000168166357656105157731504739682
0.366006265598666666666666666667 0.956039371150248197176036716085 0.334871120042921242947230454481 0.000146633340925314187735716731869
0.366389408042666666666666666667 0.991757927559098529100524096187 0.335792413299410935494357120598 0.000168670178621067927235368923086
0.367291720866666666666666666667 0.939275187542919573927421240523 0.335426295429556361047582394157 0.0000875360835355082379353391048585
0.367632291928 0.980434004068911466278271402698 0.336503244124638940194959774648 0.000172049863307078719577719722131
0.367704098033333333333333333333 0.994370206792893361879901833287 0.336789336965463923048263535924 0.000170783257553814775937802294922
0.367837254773333333333333333333 0.963230329180039710625492971727 0.336324365807148028975313402893 0.000161501474278383725293142004814
0.36894160928 0.996450361664124196775119568861 0.33772029210651981919227991243 0.000172817563819678840263392341282
0.369225171477333333333333333333 0.948065373223042789738552905154 0.336984744653986678527077146399 0.00012334604688451955414897345546
0.369241059546666666666666666667 0.984820053453567047948614007707 0.337740252086449209881732276317 0.000175058144444367261424106951094
0.369652275932 0.969671292016980974458154577312 0.337749583482730106896523723047 0.000171529458418472977368969399957
0.370093957774666666666666666667 0.998026561203381363473007397496 0.338580026860884220774788071417 0.000174763394886417823171122513422
0.370240501141333333333333333333 0.929635733905328425809850146978 0.337264836332646673091789819356 0.0000189022389723861949108970627632
0.370799261781333333333333333333 0.988584492425905841412196259052 0.338927805060103580779478620049 0.000177661304035982226786223171513
0.371161283424 0.956039371150248197176036716085 0.338528329980512406504100708023 0.000149445431958804137369645014399
0.371443345066666666666666666667 0.975395049640675789620859355259 0.339141193474023700391162701286 0.000178210532752224675504021243515
0.3722551225 0.939275187542919573927421240523 0.338896641208222324673536630434 0.0000754291290255448908383005645748
0.372298914624 0.991757927559098529100524096187 0.340060900813119843654345260616 0.000180096235081411514254107478755
0.373092072698666666666666666667 0.963230329180039710625492971727 0.340050460721902210532847601087 0.000167729209775014691208553761913
0.373202478169333333333333333333 0.980434004068911466278271402698 0.340493952298553126953153467137 0.000182794576405589376103015992599
0.373732034066666666666666666667 0.994370206792893361879901833287 0.341134480203436623412418636578 0.000182447554371305119202260837993
0.374283050538666666666666666667 0.948065373223042789738552905154 0.340521755935728415087195331057 0.000118630361752112030305475835528
0.374921691232 0.984820053453567047948614007707 0.341802862425817209511083186727 0.00018622399250950252806351049886
0.375009555293333333333333333333 0.969671292016980974458154577312 0.341545007490231028363901436634 0.000180070459205781762211690142646
0.375090636101333333333333333333 0.996450361664124196775119568861 0.342143427006115657225423475981 0.000184728789635883259638327988156
0.376316301249333333333333333333 0.956039371150248197176036716085 0.342132854285497475803615307647 0.000150425584070655826278964366977
0.37636673672 0.998026561203381363473007397496 0.343082599271767215202046557533 0.000186932017229059098351579575358
0.376593000246666666666666666667 0.988584492425905841412196259052 0.343063055674684121480405015036 0.000189113748115138060271044006396
0.3769057472 0.975395049640675789620859355259 0.343006299641614013306421643935 0.000188212991391985067677201965565
0.377218524133333333333333333333 0.939275187542919573927421240523 0.342314702626990971507525634555 0.0000585706929735244252412662402942
0.378208421205333333333333333333 0.991757927559098529100524096187 0.344269677954724091291408810686 0.00019178969288691189890201712933
0.378346890624 0.963230329180039710625492971727 0.343723073563567326525428843089 0.000172874595071141484024047612391
0.378772664410666666666666666667 0.980434004068911466278271402698 0.344429080830740532149163600291 0.000193661366992056002741550054559
0.3793409296 0.948065373223042789738552905154 0.344005642912284428181363164175 0.000110465543024579922579580977364
0.3797599701 0.994370206792893361879901833287 0.345417813007546511164406190655 0.000194377570894284150518799002733
0.380366834654666666666666666667 0.969671292016980974458154577312 0.345286065903305354351310583387 0.000188076153344103814745068009251
0.380602322917333333333333333333 0.984820053453567047948614007707 0.345808416363408489155004467761 0.000197588785314625798608240700029
0.381239662922666666666666666667 0.996450361664124196775119568861 0.346502469527097426804297792588 0.00019690373665596843885371286629
0.381471319074666666666666666667 0.956039371150248197176036716085 0.345683475836962999611704658766 0.000149063849441354642705836605313
0.382181925766666666666666666667 0.939275187542919573927421240523 0.345679373439620078440525813573 0.0000360381545681149372027716473238
0.382368149333333333333333333333 0.975395049640675789620859355259 0.346816015863028563311617862571 0.000198043551308056875027418446088
0.382386738712 0.988584492425905841412196259052 0.347139560436877300041618287446 0.000200791164429510914565377601727
0.382639515665333333333333333333 0.998026561203381363473007397496 0.34751861517161336842542952025 0.000199362984733613380007273794285
0.383601708549333333333333333333 0.963230329180039710625492971727 0.347341008199780052453937379929 0.000176567157296320106918878137115
0.384117927786666666666666666667 0.991757927559098529100524096187 0.348417811955373058579690357909 0.000203711093811709625113958133704
0.384342850652 0.980434004068911466278271402698 0.348307610135782427662434034879 0.000204568758896606529275634938462
0.384398808661333333333333333333 0.948065373223042789738552905154 0.347435230309953358267985591393 0.0000980880848279319245490682421647
0.385724114016 0.969671292016980974458154577312 0.348971609472456978183975394797 0.000195293961066581191081620660911
0.385787906133333333333333333333 0.994370206792893361879901833287 0.349638406760303104216496029066 0.000206531432712109530981559493654
0.386282954602666666666666666667 0.984820053453567047948614007707 0.349755947859649673628947249745 0.000209097365849690393890223262676
0.3866263369 0.956039371150248197176036716085 0.349178989686677246322660682501 0.000144760010246985646069952186994
0.3871453274 0.939275187542919573927421240523 0.348989617465549704098785411539 6.80197573742259119064377971687e-6
0.387388689744 0.996450361664124196775119568861 0.350796484903346460073464140447 0.000209297489590638608928479569576
0.387830551466666666666666666667 0.975395049640675789620859355259 0.350569256200030110647802080851 0.000207540141472491039529956126368
0.388180477177333333333333333333 0.988584492425905841412196259052 0.351156393790165023202816121271 0.000212648798925397112163423107021
0.388856526474666666666666666667 0.963230329180039710625492971727 0.350903068160246339692426662474 0.000178361947032912083363009275058
0.388912294610666666666666666667 0.998026561203381363473007397496 0.3518871240721894272742589787 0.000212008105977728718663580122031
0.389456687722666666666666666667 0.948065373223042789738552905154 0.350809389094860150091882211103 0.0000806278097780031583940707971674
0.389913036893333333333333333333 0.980434004068911466278271402698 0.352128523148665374701583863874 0.000215416089793116540622615610099
0.390027434368 0.991757927559098529100524096187 0.352504403078729449199714498253 0.000215817183085163749444262158888
0.391081393377333333333333333333 0.969671292016980974458154577312 0.352600482959390777690602303114 0.000201414981660679587155537725904
0.391781354725333333333333333333 0.956039371150248197176036716085 0.352618215501022741307980414311 0.000136815151779944915130922671467
0.391815842166666666666666666667 0.994370206792893361879901833287 0.353795374073874447714171944192 0.000218863760276914996724981495111
0.391963586288 0.984820053453567047948614007707 0.353644503773702338937713974606 0.000220684107060025925147177959004
0.3932929536 0.975395049640675789620859355259 0.35426492979302737929918172752 0.000216502134543502385541421354442
0.393537716565333333333333333333 0.996450361664124196775119568861 0.35502458661191967315775013076 0.000221861491689805939981446936839
0.393974215642666666666666666667 0.988584492425905841412196259052 0.355112654176571561348225763165 0.000224636249827980972347334892548
0.3941113444 0.963230329180039710625492971727 0.354408065023199840089083859985 0.000177729732652275380679940183774
0.394514566784 0.948065373223042789738552905154 0.354127054578829654801005955532 0.0000571049547748658691828663118239
0.395185073556 0.998026561203381363473007397496 0.356187230484868983155025885365 0.000224815286191304344407697888596
0.395483223134666666666666666667 0.980434004068911466278271402698 0.355890804542485984115945549322 0.000226079176653263737382462020828
0.395936940949333333333333333333 0.991757927559098529100524096187 0.356528585597189642118812424614 0.000228060918669460247463162828447
0.396438672738666666666666666667 0.969671292016980974458154577312 0.356171529393325299372322794998 0.000206064403503887857039696690697
0.396936372550666666666666666667 0.956039371150248197176036716085 0.356000012593866354382110472299 0.000124424639116778301706066719111
0.397644217973333333333333333333 0.984820053453567047948614007707 0.357473143098808623276268440591 0.000232270714464066814790186258276
0.3978437782 0.994370206792893361879901833287 0.357887869964781314118338246328 0.000231325818212172994807296990419
0.398755355733333333333333333333 0.975395049640675789620859355259 0.35790194195920965033181574575 0.000224682480174149677091776740601
0.399366162325333333333333333333 0.963230329180039710625492971727 0.357854829146831857865438379603 0.000174047457061090058897677196361
0.399572445845333333333333333333 0.948065373223042789738552905154 0.35738724633299553713862670146 0.0000264304776296264096287311247327
0.399686743386666666666666666667 0.996450361664124196775119568861 0.359185938188623283811010703805 0.000234543853151419098528244104212
0.399767954108 0.988584492425905841412196259052 0.35900746361614803393350875449 0.000236696628492775248572668802303
0.401053409376 0.980434004068911466278271402698 0.359593440008464927152504477834 0.000236404894127920133099138018058
0.401457852501333333333333333333 0.998026561203381363473007397496 0.360418096226670818067227165837 0.00023772902666951616605413758584
0.4017959521 0.969671292016980974458154577312 0.359683596389579714446711405961 0.000208791593668409721082471122424
0.401846447530666666666666666667 0.991757927559098529100524096187 0.360489528060417619257297150966 0.000240391469554095467832982263557
0.402091390376 0.956039371150248197176036716085 0.359323297390356105757284108545 0.000106673232842289081493862792073
0.403324849658666666666666666667 0.984820053453567047948614007707 0.361240935641558876062694986094 0.000243763090420262405351120174819
0.403871714233333333333333333333 0.994370206792893361879901833287 0.361915093242116447138939145047 0.000243865772537707033847534049658
0.404217757866666666666666666667 0.975395049640675789620859355259 0.361479196713574029347635439898 0.000231778856655423367170797612697
0.404620980250666666666666666667 0.963230329180039710625492971727 0.361242223094983574955202079541 0.000166589780150191357829366830305
0.405561692573333333333333333333 0.988584492425905841412196259052 0.362839966972140753298685724304 0.000248765346061500799082676499202
0.405835770208 0.996450361664124196775119568861 0.363279755134494841045829303653 0.000247289617524186514151791113058
0.406623595617333333333333333333 0.980434004068911466278271402698 0.363235416222502067685484576605 0.000246204608296950889501621887101
0.407153231461333333333333333333 0.969671292016980974458154577312 0.363135544752553741898881231282 0.000209059715810236640358100537307
0.407246408201333333333333333333 0.956039371150248197176036716085 0.362587063018543164280824999213 0.0000825331374717934733727367101062
0.407730631446666666666666666667 0.998026561203381363473007397496 0.364578942399412938875975108419 0.000250690801585151654490991591474
0.407755954112 0.991757927559098529100524096187 0.364386433754655368222644712144 0.000252753989486121663719588914101
0.409005481344 0.984820053453567047948614007707 0.364946960899879403173958801945 0.000255047514192680067718551512283
0.40968016 0.975395049640675789620859355259 0.364995600662504100091657012164 0.000237423943943226697909104939096
0.409875798176 0.963230329180039710625492971727 0.364569157745936710419115979399 0.000154522053881515756716902069688
0.409899650266666666666666666667 0.994370206792893361879901833287 0.365876287438003197764627548439 0.000256428918672191407550604229842
0.411355431038666666666666666667 0.988584492425905841412196259052 0.366609331074467466517065964744 0.000260768524759026549805867837251
0.411984797029333333333333333333 0.996450361664124196775119568861 0.367305306133331087033089231683 0.000260041293818570669424662425657
0.412193781858666666666666666667 0.980434004068911466278271402698 0.366815721299179876232836474506 0.00025524658438872256595640190539
0.412401426026666666666666666667 0.956039371150248197176036716085 0.365790400438202199573635904115 0.0000508656666749573821426922701088
0.412510510822666666666666666667 0.969671292016980974458154577312 0.366526259655485660946368070752 0.000206236017925488984061671796011
0.413665460693333333333333333333 0.991757927559098529100524096187 0.368218540316147160960691153283 0.000265089416806730042046172628099
0.414003410392 0.998026561203381363473007397496 0.368669051054846079459678151928 0.000263639594324770325158068173903
0.414686113029333333333333333333 0.984820053453567047948614007707 0.368590306755539929644187634787 0.000265985905317236702166927836534
0.415130616101333333333333333333 0.963230329180039710625492971727 0.367834610996261299857814145173 0.000136895838918777018831672185936
0.415142562133333333333333333333 0.975395049640675789620859355259 0.368450069081735386891953253513 0.000241175018864462976023109917041
0.4159275863 0.994370206792893361879901833287 0.369770741325820230937921416535 0.000268958105771693253973096608908
0.417149169504 0.988584492425905841412196259052 0.370314743081095430194899668583 0.000272620785462012466942664997142
0.417556443852 0.956039371150248197176036716085 0.368932520342853938720687235846 0.0000104272273835314900603428576334
0.4177639681 0.980434004068911466278271402698 0.370333346527086826096647709014 0.000263247135701626288123276570146
0.417867790184 0.969671292016980974458154577312 0.369854664705638827417408929372 0.000199582901437495475324766971755
0.418133823850666666666666666667 0.996450361664124196775119568861 0.371261914237177672098563657374 0.000272739182558136748572556302234
0.419574967274666666666666666667 0.991757927559098529100524096187 0.371985119049658654448899716678 0.00027733396483674824937225243532
0.420276189337333333333333333333 0.998026561203381363473007397496 0.372687766635575133546835690995 0.000276512210889449384436869338408
0.420366744714666666666666666667 0.984820053453567047948614007707 0.372170068592776525077170061546 0.000276409762415696509910415113247
0.420385434026666666666666666667 0.963230329180039710625492971727 0.371037648535117344002621708194 0.000112647787123381601927850665129
0.420604964266666666666666666667 0.975395049640675789620859355259 0.371841534227266946897912951549 0.000242503280684170834579570115769
0.421955522333333333333333333333 0.994370206792893361879901833287 0.373597789186440807456127106466 0.000281393757487221240383496116651
0.422942907969333333333333333333 0.988584492425905841412196259052 0.373955408871995034162351589529 0.000284222275404743367485684157315
0.423225069545333333333333333333 0.969671292016980974458154577312 0.373119738808975143832561895961 0.000188250884535282884972405618937
0.423334154341333333333333333333 0.980434004068911466278271402698 0.373787289432275348386584399774 0.000269860872694393865680808750973
0.424282850672 0.996450361664124196775119568861 0.375148957637865672231476139284 0.00028532182521150122286607153287
0.425484473856 0.991757927559098529100524096187 0.375685473850974725408664060752 0.000289418220009462301567936244637
0.425640251952 0.963230329180039710625492971727 0.374177446099474631323522944481 0.0000806024964939494493845836820093
0.4260473764 0.984820053453567047948614007707 0.375685348783818256450351385115 0.000286113170290470863229751913429
0.4260673664 0.975395049640675789620859355259 0.375168956546400192468881275651 0.000240783483680204925757708539859
0.426548968282666666666666666667 0.998026561203381363473007397496 0.376634497081990572406474890773 0.000289244010503079296184190016469
0.427983458366666666666666666667 0.994370206792893361879901833287 0.377356810585350746582082520249 0.000293674209313483718286823334075
0.428582348906666666666666666667 0.969671292016980974458154577312 0.376320535753627683206749208453 0.000171274263913146025667693551006
0.428736646434666666666666666667 0.988584492425905841412196259052 0.377530551147703320925037795502 0.000295454872834160374291963922326
0.428904340582666666666666666667 0.980434004068911466278271402698 0.377176558983165524580275441322 0.000274669950224665983473829766762
0.430431877493333333333333333333 0.996450361664124196775119568861 0.378965870186573538022841555986 0.000297726573747896448960404655982
0.430895069877333333333333333333 0.963230329180039710625492971727 0.377253312254672347887877285438 0.0000394801308157817885492669366761
0.431393980437333333333333333333 0.991757927559098529100524096187 0.379318939488171481257360395683 0.000301266022771416128920016338325
0.431529768533333333333333333333 0.975395049640675789620859355259 0.378431338808464202075919814343 0.000235284544590462475210183519067
0.431728008085333333333333333333 0.984820053453567047948614007707 0.379135257121347382675162029869 0.00029484431292978043049429943462
0.432821747228 0.998026561203381363473007397496 0.380508714548151733547670028247 0.000301769359736353520795343418858
0.433939628268 0.969671292016980974458154577312 0.379456205995459673506954923091 0.000147570389188015463033070927855
0.4340113944 0.994370206792893361879901833287 0.381047229712983463179704146102 0.000305735758068886783063503435486
0.434474526824 0.980434004068911466278271402698 0.380500183073084771620342483612 0.000277172983517164347251191867836
0.4345303849 0.988584492425905841412196259052 0.381039407403567908098281131887 0.000306177209996710758971817832495
0.436580904314666666666666666667 0.996450361664124196775119568861 0.382712141335618504072924013891 0.000309889920191937334483257202791
0.436992170666666666666666666667 0.975395049640675789620859355259 0.381627743282389567839310144926 0.000225162047744662746801033895166
0.437303487018666666666666666667 0.991757927559098529100524096187 0.382884879556941211207811009411 0.000312792545235384284394196735039
0.437408639770666666666666666667 0.984820053453567047948614007707 0.382518912631353738723794297983 0.000302295901147442929978418963103
0.439094526173333333333333333333 0.998026561203381363473007397496 0.384309955832250085666209529931 0.000314022230690280347466108779958
0.439296907629333333333333333333 0.969671292016980974458154577312 0.382526019849128897930199333298 0.000115943425670708058051268539564
0.440039330433333333333333333333 0.994370206792893361879901833287 0.384668514199610473664749143251 0.000317512488072379919626011233118
0.440044713065333333333333333333 0.980434004068911466278271402698 0.383757218979757833489470039787 0.000276773974408739356645246002461
0.440324123365333333333333333333 0.988584492425905841412196259052 0.384481228334491056097881869648 0.00031621857345703220691693259678
0.4424545728 0.975395049640675789620859355259 0.384757311837632605848234908262 0.000209453574530439184476802111166
0.442729931136 0.996450361664124196775119568861 0.386387315979201751110351039704 0.000321748063774301729663732780384
0.443089271456 0.984820053453567047948614007707 0.385835447051817302399689401529 0.000308094393854118667716973315183
0.4432129936 0.991757927559098529100524096187 0.386382683986143126836537148144 0.000323901756031586228067171392893
0.444654186990666666666666666667 0.969671292016980974458154577312 0.385529390999790134238083519022 0.0000750931661455489450489199557548
0.445367305118666666666666666667 0.998026561203381363473007397496 0.388037822491144190987588622653 0.000325936745323231839538731294729
0.445614899306666666666666666667 0.980434004068911466278271402698 0.386946766870259961359550511212 0.000272772111454463610205772062546
0.446067266466666666666666666667 0.994370206792893361879901833287 0.388220173532208379267058393647 0.000328936089179724095903420586941
0.446117861830666666666666666667 0.988584492425905841412196259052 0.387855276595736929251748088809 0.000325371389530979269730482333029
0.447916974933333333333333333333 0.975395049640675789620859355259 0.387819288412890313003036970328 0.000187077877728071108391534885626
0.448769903141333333333333333333 0.984820053453567047948614007707 0.389084010789382355818549895463 0.000311788531596045465687575179238
0.448878957957333333333333333333 0.996450361664124196775119568861 0.389990993680257784421877174934 0.000333237312728257814319995383684
0.449122500181333333333333333333 0.991757927559098529100524096187 0.389811766160898698312214410737 0.000334482963703911328828247073166
0.450011466352 0.969671292016980974458154577312 0.388465899025375401762512027824 0.0000236293292676760500620730207278
0.451185085548 0.980434004068911466278271402698 0.390067986711066342078493030591 0.000264353313140332364693615251722
0.451640084064 0.998026561203381363473007397496 0.39169198050070439602648221363 0.000337447859191198303105859256597
0.451911600296 0.988584492425905841412196259052 0.391160826666060021282269156256 0.00033338227953425317721015502478
0.4520952025 0.994370206792893361879901833287 0.391701756728550882987839272877 0.000339935044052125141854813607814
0.453379377066666666666666666667 0.975395049640675789620859355259 0.390813042957197389776302224235 0.000156838850645949030764530028055
0.454450534826666666666666666667 0.984820053453567047948614007707 0.392263781606840720438642822375 0.000312837508138798631947215974195
0.455027984778666666666666666667 0.996450361664124196775119568861 0.39352282749311780518652540447 0.000344294471860362674285116446016
0.455032006762666666666666666667 0.991757927559098529100524096187 0.393171560032234294160004311309 0.00034440614413055055529310534855
0.456755271789333333333333333333 0.980434004068911466278271402698 0.393120118258940486269644807034 0.000250584558548632122542634123253
0.457705338761333333333333333333 0.988584492425905841412196259052 0.394397166067218722013545505532 0.000339941781795928069251221184079
0.457912863009333333333333333333 0.998026561203381363473007397496 0.395272159662031886754430982186 0.000348491813550257479088609857106
0.458123138533333333333333333333 0.994370206792893361879901833287 0.395112849613725531993788220921 0.000350433495782019941891769098861
0.4588417792 0.975395049640675789620859355259 0.393738095711657300500088043759 0.000117434942243943018193279785753
0.460131166512 0.984820053453567047948614007707 0.395373976686615277686062734293 0.000310599660228346996983789119617
0.460941513344 0.991757927559098529100524096187 0.396461517214700055509839031298 0.000353516049428585313793866250192
0.4611770116 0.996450361664124196775119568861 0.396982522413231918101500352884 0.000354857078861303356861332900883
0.462325458030666666666666666667 0.980434004068911466278271402698 0.396102503786058291723876478194 0.000230412150427670034240165575063
0.463499077226666666666666666667 0.988584492425905841412196259052 0.397563598730019090844159785839 0.000344672811097402563332878868203
0.464151074566666666666666666667 0.994370206792893361879901833287 0.398453071513520747709088477888 0.000360349475608935128945174863652
0.464185641954666666666666666667 0.998026561203381363473007397496 0.398778152604091997128991000273 0.000359006754471128194679155526604
0.464304181333333333333333333333 0.975395049640675789620859355259 0.396594140365438465468995897604 0.0000674743765938981221389547130644
0.465811798197333333333333333333 0.984820053453567047948614007707 0.398413868184505605906009979746 0.000304322466714196530969169625227
0.466851019925333333333333333333 0.991757927559098529100524096187 0.399681104564042608220199991215 0.000361624727596525343369081142426
0.467326038421333333333333333333 0.996450361664124196775119568861 0.400369833180164596539605216402 0.000364863600800898504816621793976
0.467895644272 0.980434004068911466278271402698 0.399014612625039039401036056773 0.000202664927600568822678742338143
0.469292815692 0.988584492425905841412196259052 0.40065945092802841904202582446 0.000347118344713360549244947888386
0.469766583466666666666666666667 0.975395049640675789620859355259 0.399381064388796503088719668942 5.49612465668391169831740316094e-6
0.4701790106 0.994370206792893361879901833287 0.401722071419946888137136017401 0.000369592141027459927346728734987
0.4704584209 0.998026561203381363473007397496 0.402209813431129541282188547675 0.000368933250466895994450151552085
0.471492429882666666666666666667 0.984820053453567047948614007707 0.401382802319593308468023599084 0.000293135076251559116362562829098
0.472760526506666666666666666667 0.991757927559098529100524096187 0.402829802718423652115230979636 0.000368502530725639428622162571839
0.473465830513333333333333333333 0.980434004068911466278271402698 0.401856066274005016378681775357 0.000166063262344274860367883114839
0.473475065242666666666666666667 0.996450361664124196775119568861 0.403684561645837050066282840433 0.00037425330385429133354980638015
0.475086554157333333333333333333 0.988584492425905841412196259052 0.403684080515220902605585919518 0.000346728851075688305333231043674
0.476206946633333333333333333333 0.994370206792893361879901833287 0.404919523914029390537051831281 0.000378058121893164132644471867812
0.476731199845333333333333333333 0.998026561203381363473007397496 0.405567055970261897548652946594 0.000378214736780991281266643895649
0.477173061568 0.984820053453567047948614007707 0.404280221711048495784711034657 0.000276044534561596160205874057879
0.478670033088 0.991757927559098529100524096187 0.405907105987163645283508938535 0.000373867419296180143489441039426
0.479036016754666666666666666667 0.980434004068911466278271402698 0.404626662477663662263884431526 0.000119234262628072437588198883727
0.479624092064 0.996450361664124196775119568861 0.406926553552570895209813642498 0.000382965859475649411566904229091
0.480880292622666666666666666667 0.988584492425905841412196259052 0.406636889789692623123866381918 0.000342850404236675938530534362814
0.482234882666666666666666666667 0.994370206792893361879901833287 0.408045124843122550575146802377 0.000385626441073148088231753129696
0.482853693253333333333333333333 0.984820053453567047948614007707 0.407105690098226838439413559718 0.000251936906920353574693987972986
0.483003978790666666666666666667 0.998026561203381363473007397496 0.408849851732259588098802491647 0.000386797983298685444113092127699
0.484579539669333333333333333333 0.991757927559098529100524096187 0.408912524468115165857534170912 0.000377372882579238783640639178862
0.484606202996 0.980434004068911466278271402698 0.40732639654024066722027208753 0.0000607331565571652118486457612824
0.485773118885333333333333333333 0.996450361664124196775119568861 0.410095694691697203010899841313 0.000390940540020415238836518115652
0.486674031088 0.988584492425905841412196259052 0.409517342363715593083964451997 0.000334714540074520281914361683584
0.4882628187 0.994370206792893361879901833287 0.41109858722419439056673763696 0.000392151900381690958751997543021
0.488534324938666666666666666667 0.984820053453567047948614007707 0.40985891827185604681957887507 0.000219584406572157348261183123308
0.489276757736 0.998026561203381363473007397496 0.412058227375902613331260231604 0.000394633415053916320663074211354
0.490489046250666666666666666667 0.991757927559098529100524096187 0.411845588904567711188866161743 0.000378594748813750356205898639255
0.491922145706666666666666666667 0.996450361664124196775119568861 0.413191906526549789574053238518 0.000398114734706200751415949157811
0.492467769553333333333333333333 0.988584492425905841412196259052 0.412324983843037247240076037428 0.000321431188298266817901996758978
0.494214956624 0.984820053453567047948614007707 0.412539789523812911516744282485 0.00017765909651528334624062825377
0.494290754733333333333333333333 0.994370206792893361879901833287 0.414079637683983556959075899477 0.000397456758443361414469535092443
0.495549536681333333333333333333 0.998026561203381363473007397496 0.415192261839957066443682628802 0.000401675368219382462164077352998
0.496398552832 0.991757927559098529100524096187 0.414705859136913911063596111484 0.000377017584413793915841034509748
0.498071172528 0.996450361664124196775119568861 0.416215141226096807158316048618 0.000404421737054254045961386638682
0.498261508018666666666666666667 0.988584492425905841412196259052 0.415059465859744944775659459929 0.000301986075412532768857040852533
0.499895588309333333333333333333 0.984820053453567047948614007707 0.415148382752051744773475583383 0.000124753341413811738622921037753
0.500318690766666666666666666667 0.994370206792893361879901833287 0.41698801409520448462654725599 0.000401320471170759411019481202076
0.501822315626666666666666666667 0.998026561203381363473007397496 0.418252083045890807268149569755 0.000407882203367193748535487800004
0.502308059413333333333333333333 0.991757927559098529100524096187 0.417492936588507250173078905917 0.000372021598244132949990228303494
0.504055246484 0.988584492425905841412196259052 0.417720572387356719737799575094 0.000275243914025150199598967363385
0.504220199349333333333333333333 0.996450361664124196775119568861 0.419165376237789310216203631672 0.000409787433894721866803392672811
0.505576219994666666666666666667 0.984820053453567047948614007707 0.417684991177686916260866971643 0.0000594064905981288265562934163935
0.5063466268 0.994370206792893361879901833287 0.419823465050064251664624208356 0.000403467638381753859618914493696
0.508095094572 0.998026561203381363473007397496 0.421237864086349286751356355936 0.000413216252546224727848759176269
0.508217565994666666666666666667 0.991757927559098529100524096187 0.420206481229267845066101655626 0.000362871356335960911224097323253
0.509848984949333333333333333333 0.988584492425905841412196259052 0.420308246753637719528619597843 0.000239958424653420902513945410738
0.510369226170666666666666666667 0.996450361664124196775119568861 0.422042608605062159331643424836 0.00041412565275820065326963344683
0.512374562833333333333333333333 0.994370206792893361879901833287 0.422585751990453164740739650133 0.000403554271487343803345134534475
0.514127072576 0.991757927559098529100524096187 0.422846232878525639200494872907 0.000348707736613362748764467932381
0.514367873517333333333333333333 0.998026561203381363473007397496 0.424149818995094340281365603071 0.000417643468282794817149229452813
0.515642723414666666666666666667 0.988584492425905841412196259052 0.422822617377943870809537900402 0.000194789710543720881177187500944
0.516518252992 0.996450361664124196775119568861 0.424846849228781450042326246966 0.000417331886295554205306635871068
0.518402498866666666666666666667 0.994370206792893361879901833287 0.425274654884626142778224578322 0.000401153047973762301670424235517
0.520036579157333333333333333333 0.991757927559098529100524096187 0.425412036319454913420532603781 0.000328544806752739444155223130192
0.520640652462666666666666666667 0.998026561203381363473007397496 0.426988197930835487533520534223 0.000421132745790083352587722953486
0.52143646188 0.988584492425905841412196259052 0.425264019999782012675045021074 0.000138328831941469116892937456145
0.522667279813333333333333333333 0.996450361664124196775119568861 0.427578117599813935373783922911 0.000419275047591699657231083436984
0.5244304349 0.994370206792893361879901833287 0.427889982213540886592364990732 0.000395738311213919659223213448407
0.525946085738666666666666666667 0.991757927559098529100524096187 0.427903869009055760449463398152 0.000301273113890545122573471365714
0.526913431408 0.998026561203381363473007397496 0.429753281804551382241958803205 0.000423654707686773558196220033071
0.527230200345333333333333333333 0.988584492425905841412196259052 0.427633014199784435352423408859 0.0000691286444489747521899244187527
0.528816306634666666666666666667 0.996450361664124196775119568861 0.430236437538735990323565241175 0.000419787089746706965591355248917
0.530458370933333333333333333333 0.994370206792893361879901833287 0.430431585902435504808467749978 0.000386672200103620246534153615281
0.53185559232 0.991757927559098529100524096187 0.430321869555286316436415425874 0.000265670584708909493627847986377
0.533186210353333333333333333333 0.998026561203381363473007397496 0.432445376359676463761257365618 0.000425179763869069640487008588818
0.534965333456 0.996450361664124196775119568861 0.43282183476192699122516265782 0.000418650337749146124302924078133
0.536486306966666666666666666667 0.994370206792893361879901833287 0.432899381419046502600012551561 0.000373193453340157288701351155839
0.537765098901333333333333333333 0.991757927559098529100524096187 0.432666364652028927704739425679 0.00022042160024506815224321097292
0.539458989298666666666666666667 0.998026561203381363473007397496 0.435064805673135512384242773949 0.000425675197071321957865268692377
0.541114360277333333333333333333 0.996450361664124196775119568861 0.43533433721781337488554689172 0.000415582756666129259806606259373
0.542514243 0.994370206792893361879901833287 0.435293372696928015952791842544 0.000354410840225409365818276296754
0.543674605482666666666666666667 0.991757927559098529100524096187 0.434937891897567277817798823585 0.000164143978189953229368674259748
0.545731768244 0.998026561203381363473007397496 0.437611905262062853982689499373 0.000425100904173013921343292831721
0.547263387098666666666666666667 0.996450361664124196775119568861 0.437773979258821755649151739343 0.000410221575250525859264528869374
0.548542179033333333333333333333 0.994370206792893361879901833287 0.437613680836611659597784401751 0.000329303086010915996890645870677
0.549584112064 0.991757927559098529100524096187 0.437137216006740987934673877728 0.0000954226605925126727204106880444
0.552004547189333333333333333333 0.998026561203381363473007397496 0.440087014991758401384707646093 0.00042340344202474832176871408788
0.55341241392 0.996450361664124196775119568861 0.440140810715698759201018757427 0.000402106264423128777489415108717
0.554570115066666666666666666667 0.994370206792893361879901833287 0.439860574723714623335816791369 0.000296726940115628872096240276739
0.555493618645333333333333333333 0.991757927559098529100524096187 0.439265336403020223331090164175 0.000012848001736160203681256403729
0.558277326134666666666666666667 0.998026561203381363473007397496 0.442490472195076176466894643657 0.00042050792154579874282942580964
0.559561440741333333333333333333 0.996450361664124196775119568861 0.442434911722512702466815126825 0.000390662265062743505378793563942
0.5605980511 0.994370206792893361879901833287 0.442034501023519869015272346742 0.000255434388892463745699301717815
0.56455010508 0.998026561203381363473007397496 0.444822605654995064657982271315 0.000416307405982708279023900164978
0.565710467562666666666666666667 0.996450361664124196775119568861 0.444656413738430374448070527611 0.000375187457405645980477400473301
0.566625987133333333333333333333 0.994370206792893361879901833287 0.444136110561771309936462518046 0.000204099066833579938284731478073
0.570822884025333333333333333333 0.998026561203381363473007397496 0.447083731317729381203181843997 0.00041064951612097642148880071477
0.571859494384 0.996450361664124196775119568861 0.44680552649246896129167824611 0.000354843656390516958509488907048
0.572653923166666666666666666667 0.994370206792893361879901833287 0.446166278056160102266805424645 0.000141350782190549005610986938498
0.577095662970666666666666666667 0.998026561203381363473007397496 0.449274150928505851110367907116 0.00040332025337366170690934747424
0.578008521205333333333333333333 0.996450361664124196775119568861 0.448882569639006487526534377904 0.000328655557539587039672695668909
0.5786818592 0.994370206792893361879901833287 0.448126112621121691853708162147 0.0000658159315139553683728318952032
0.583368441916 0.998026561203381363473007397496 0.45139415495273181974762049368 0.000394025455096330054774882498334
0.584157548026666666666666666667 0.996450361664124196775119568861 0.450888006899348425608429401019 0.000295519207718275652271528749926
0.589641220861333333333333333333 0.998026561203381363473007397496 0.453444031269090168692198953643 0.000382370887060845556199948102291
0.590306574848 0.996450361664124196775119568861 0.452822479500945585255952535383 0.000254221266666742205387242845901
0.595913999806666666666666666667 0.998026561203381363473007397496 0.45542408090845661737861395871 0.000367842717869824719899775704983
0.596455601669333333333333333333 0.996450361664124196775119568861 0.454686835170070486239342018071 0.000203469069658301365080964206338
0.602186778752 0.998026561203381363473007397496 0.457334641609212416393228866446 0.000349790868263974722741318893606
0.602604628490666666666666666667 0.996450361664124196775119568861 0.456482148928368891486331090425 0.000141929983347875775261129145667
0.608459557697333333333333333333 0.998026561203381363473007397496 0.459176118976743403093013270051 0.000327418324904538432618767315982
0.608753655312 0.996450361664124196775119568861 0.458209732644871534018383871333 0.0000682770728875403779333015723827
0.614732336642666666666666666667 0.998026561203381363473007397496 0.460949023713481527957161035231 0.000299779698242222804101692659609
0.621005115588 0.998026561203381363473007397496 0.462654011860595122878811774273 0.000265791834068806137898092438218
0.627277894533333333333333333333 0.998026561203381363473007397496 0.464291923643813581753582536527 0.000224258065187316773983304381823
0.633550673478666666666666666667 0.998026561203381363473007397496 0.465863815782079750119405253419 0.000173905768120708511884713904735
0.639823452424 0.998026561203381363473007397496 0.467370982342758700582119779322 0.000113434651299997816003024437838
0.646096231369333333333333333333 0.998026561203381363473007397496 0.468814960553948222857173106482 0.0000415712028695029592904949296634
